A supernova feedback implementation for the astrophysical simulation software Arepo

Supernova (SN) explosions play an important role in the development of galactic structures. The energy and momentum imparted on the interstellar medium (ISM) in so-called "supernova feedback" drives turbulence, heats the gas, enriches it with heavy elements, can lead to the formation of new stars or even suppress star formation by disrupting stellar nurseries. In the numerical simulation at the sub-galactic level, not including the energy and momentum of supernovas in the physical description of the problem can also lead to several problems that might partially be resolved by including a description of supernovas. In this thesis such an implementation is attempted for the combined numerical hydrodynamics and N-body simulation software Arepo (Springel, 2010) for the high density gas in the ISM only. This allows supernova driven turbulence in boxes of 400pc cubed to be studied. In a stochastic process a large amount of thermal energy is imparted on a number of neighbouring cells, mimicking the effect of a supernova explosions. We test this approach by modelling the explosion of a single supernova in a uniform density medium and comparing the evolution of the resulting supernova remnant to the theoretically-predicted behaviour. We also run a simulation with our feedback code and a fixed supernova rate derived from the Kennicutt-Schmidt relation (Kennicutt, 1998) for a duration of about 20 Myrs. We describe our method in detail in this text and discuss the properties of our implementation. vii

==> external/arepo-sne/sne/sne.c <==
#include "../allvars.h"
#include "../proto.h"
#include "sne_def.h"
#include "sne.h"
#include <math.h>

/*! \brief Initialize variables for the SNe module
 *
 * Note that e.g. the log file descriptor is initialized in other parts of the code.
 *
 * We only initialize only the PRNG here and use the gsl_rng_ranlxd2 PRNG algorithm
 * with the supplied seed via the SNESeed parameter.
 *
 */
void sne_init(void)
{
  sne_rng = gsl_rng_alloc(gsl_rng_ranlxd2);
  gsl_rng_set(sne_rng, All.SNESeed);
}

/*! \brief Clean up variables for the SNe module
 *
 * Note that e.g. the log file descriptor is cleaned up in other parts of the code.
 *
 */
void sne_destroy(void)
{
  gsl_rng_free(sne_rng);
}

/*! \brief Calculates the distance of particle i to the SNe
 */
double sne_distance(int i, double sne_x, double sne_y, double sne_z)
{
  double distance_sq = (P[i].Pos[0] - sne_x) * (P[i].Pos[0] - sne_x);
  distance_sq += (P[i].Pos[1] - sne_y) * (P[i].Pos[1] - sne_y);
  distance_sq += (P[i].Pos[2] - sne_z) * (P[i].Pos[2] - sne_z);

  return sqrt(distance_sq);
}

/*! \brief Logs a supernova occurrence
 *  
 * All values are in internal units
 */
void sne_log(double sne_x, double sne_y, double sne_z, long long n, double mass, double volume, double radius, double sne_energy)
{
  if(ThisTask == 0)
    {
      fprintf(FdSNe, "%e, %e, %e, %e, %lli, %e, %e, %e, %e\n", All.Time, sne_x, sne_y, sne_z, n, mass, volume, radius, sne_energy);
      myflush(FdSNe);
    }
}


/*! \brief Calculates total mass, cell volume and cell count contained in a sphere shell at given position with inner radius inner_radius_in_cm and outer radius outer_radius_in_cm.
 *
 * Those are returned in the return parameters return_mass, return_volume and return_count. Those can be null, to skip a value.
 *
 */
void sne_global_stuff_in_sphere_shell(double *return_mass, double *return_volume, long long *return_n,
				      double sne_x, double sne_y, double sne_z, double inner_radius_in_cm, double outer_radius_in_cm)
{
  double inner_radius_internal = inner_radius_in_cm / All.UnitLength_in_cm;
  double outer_radius_internal = outer_radius_in_cm / All.UnitLength_in_cm;

  // Get mass in SNe region
  double local_mass = 0.0f;
  double local_volume = 0.0f;
  long long local_n = 0;
  int i;
  for(i = 0; i < NumPart; i++)
    {
      double distance = sne_distance(i, sne_x, sne_y, sne_z);

      if(distance > inner_radius_internal && distance <= outer_radius_internal)
	{
	  local_mass += P[i].Mass;
	  local_volume += SphP[i].Volume;
	  local_n += 1;
	}
    }

  double total_mass = 0.0f;
  double total_volume = 0.0f;
  long long total_n = 0.0f;

  MPI_Allreduce(&local_mass, &total_mass, 1, MPI_DOUBLE, MPI_SUM, MPI_COMM_WORLD);
  MPI_Allreduce(&local_volume, &total_volume, 1, MPI_DOUBLE, MPI_SUM, MPI_COMM_WORLD);
  MPI_Allreduce(&local_n, &total_n, 1, MPI_LONG_LONG_INT, MPI_SUM, MPI_COMM_WORLD);

  if(return_mass != NULL)
    {
      *return_mass = total_mass;
    }

  if(return_volume != NULL)
    {
      *return_volume = total_volume;
    }

  if(return_n != NULL)
    {
      *return_n = total_n;
    }
}


/*! \brief Calculates total mass, cell volume and cell count contained in a sphere at given position with radius radius_in_cm
 *
 * Those are returned in the return parameters return_mass, return_volume and return_count. Those can be null, to skip a value.
 *
 */
void sne_global_stuff_in_sphere(double *return_mass, double *return_volume, long long *return_n, double sne_x,
				double sne_y, double sne_z, double radius_in_cm)
{
  sne_global_stuff_in_sphere_shell(return_mass, return_volume, return_n, sne_x, sne_y, sne_z, 0.0, radius_in_cm);
}

/*! \brief checks if sphere touches the box boundaries
 *  \returns true if sphere does overlap the boundaries, false if it doesn't
 */
int sne_sphere_touches_boundary(double sne_x, double sne_y, double sne_z, double radius)
{
  double radius_internal = radius / All.UnitLength_in_cm;

  return sne_x - radius_internal < 0.0 || sne_y - radius_internal < 0.0 || sne_z - radius_internal < 0.0
    || sne_x + radius_internal > All.BoxSize || sne_y + radius_internal > All.BoxSize || sne_z + radius_internal > All.BoxSize;
}

/*! \brief Supernova at coordinates
 *
 * Creates a supernova at position (sne_x, sne_y, sne_z) with radius in cm and energy
 * sne_energy_in_erg in erg.
 *
 * It will fail, if the supernova reaches the box boundaries
 * TODO: better handling in that case
 *
 * \returns 0 on success, other values on failure
 */
int sne_at(double sne_x, double sne_y, double sne_z, double radius_in_cm, double sne_energy_in_erg, double sne_additional_mass_in_g)
{
  double radius_internal = radius_in_cm / All.UnitLength_in_cm;


  // check if we reach the borders of the box. Abort in that case.
  //
  // TODO: do correct wrapping for periodic and reflective boundary conditions
  if(sne_sphere_touches_boundary(sne_x, sne_y, sne_z, radius_internal))
    {
      mpi_printf("SNe: Reached border, (%e, %e, %e), radius = %e", sne_x, sne_y, sne_z, radius_internal);
      return -1;
    }

  // Get stuff in SNe region
  double previous_mass;
  double total_volume;
  long long total_n;
  sne_global_stuff_in_sphere(&previous_mass, &total_volume, &total_n, sne_x, sne_y, sne_z, radius_in_cm);

  double total_mass = previous_mass + sne_additional_mass_in_g / All.UnitMass_in_g;

  mpi_printf("SNe: previous mass %f internal, %f m_sol\n", previous_mass, previous_mass * All.UnitMass_in_g / SOLAR_MASS);
  mpi_printf("SNe: total mass %f internal, %f m_sol\n", total_mass, total_mass * All.UnitMass_in_g / SOLAR_MASS);
  mpi_printf("SNe: total volume %f\n", total_volume);
  mpi_printf("SNe: total particles %lli\n", total_n);

  double mean_density = (total_mass + sne_additional_mass_in_g / All.UnitMass_in_g) / total_volume;

  int i;
  for(i = 0; i < NumPart; i++)
    {
      if(sne_distance(i, sne_x, sne_y, sne_z) <= radius_internal)
	{
	  // TODO: figure out factor of a
	  // Distribute mass
	  SphP[i].Density = mean_density;
	  P[i].Mass = SphP[i].Density * SphP[i].Volume;
	  // Set energies
	  double energy_fraction = P[i].Mass / total_mass;
	  SphP[i].Utherm += sne_energy_in_erg * energy_fraction / P[i].Mass / All.UnitEnergy_in_cgs;
	  SphP[i].Energy += sne_energy_in_erg * energy_fraction / All.UnitEnergy_in_cgs;

#ifdef USE_ENTROPY_FOR_COLD_FLOWS
	  // Update Entropy, Taken from SGChem
	  SphP[i].A = GAMMA_MINUS1 * SphP[i].Utherm / pow(SphP[i].Density * All.cf_a3inv, GAMMA_MINUS1);
	  SphP[i].Entropy = log(SphP[i].A) * P[i].Mass;
#endif
	}
    }

  sne_log(sne_x, sne_y, sne_z, total_n, total_mass, total_volume, radius_internal, sne_energy_in_erg / All.UnitEnergy_in_cgs);

  return 0;
}

/*! \brief Calculates the radius of a sphere around the given coordinates that contains a mass of target_mass_in_g
 *
 */
double sne_find_radius(double sne_x, double sne_y, double sne_z, double target_mass_internal, long long target_particle_number)
{
  double mass = 0.0;
  long long n = 0;
  double current_radius = 0.0;

  while((mass <= target_mass_internal) || (n < target_particle_number))
    {
      current_radius += 0.01 * PARSEC;

      sne_global_stuff_in_sphere(&mass, NULL, &n, sne_x, sne_y, sne_z, current_radius);

      //mpi_printf("SNE: Checking radius %g, %i, %i\n", current_radius / PARSEC, mass <= target_mass_internal, n < 6);
    }

  mpi_printf("SNe: Using radius %g, %g solar masses more than we wanted\n", current_radius / PARSEC,
	     (mass - target_mass_internal) * All.UnitMass_in_g / SOLAR_MASS);

  return current_radius;
}

/*! \brief A number drawn from a exponential distribution with rate 'rate'.
 *
 * See Knuth, The Art of Computer Programming 3.4.1 (D)
 *
 */
double random_exponential_distributed(double rate)
{
  double r = gsl_rng_uniform(sne_rng);
  return -log(1.0 - r) / rate;
}

/*! \brief gives the time for the next SNe with mean period in internal units.
 *
 */
double sne_next_time(double period_internal)
{
  double rate = 1 / (period_internal * SEC_PER_YEAR / All.UnitTime_in_s);
  return All.Time + random_exponential_distributed(rate);
}

/*! \brief Generates a Supernova
 *
 * Takes the mass in a sphere, spreads the mass in it equally over the volume
 * and deposits an amount of energy equally.
 *
 * TODO: Test mass smoothing
 * TODO: Only adjust gas particles
 */
void sne_feedback(void)
{
  double sne_energy_in_erg = 1E51;
  int i;

  // Flag: Have we run yet?
  static int run_once = 0;

  mpi_printf("SNe Feedback %f\n", All.Time);

  if(All.SNERunOnlyOnce != 0)
    {
      // Only run once and only if time == 0.0
      if(run_once == 0)
	{
	  run_once = 1;
	}
      else
	{
	  return;
	}

      // skip if not 0.0 (e.g. snapshot)
      // TODO: More reliable Test if started from snapshot
      if(All.Time > 0.0)
	{
	  return;
	}

      double sne_x = All.BoxSize * 0.5;
      double sne_y = All.BoxSize * 0.5;
      double sne_z = All.BoxSize * 0.5;

      double radius = sne_find_radius(sne_x, sne_y, sne_z, All.SNETargetMass, All.SNEMinimalParticleNumber);
      sne_at(sne_x, sne_y, sne_z, radius, sne_energy_in_erg, 0.0);
      mpi_printf("SNe: Position %g, %g, %g\n", sne_x, sne_y, sne_z);
    }
  else
    {
      // if we are restarting from a snapshot, skip the SNe at time 0.0
      if(RestartFlag == 2 && SNENextTime == 0.0)
	{
	  SNENextTime = sne_next_time(All.SNEPeriodInYears);
	}

      if(All.Time >= SNENextTime)
	{
	  mpi_printf("SNe: Do explosion at time %g internal (%g Mys), %g internal (%g Mys) later than we wanted\n", All.Time,
		     All.Time * All.UnitTime_in_Megayears, All.Time - SNENextTime, (All.Time - SNENextTime) * All.UnitTime_in_Megayears);
	  SNENextTime = sne_next_time(All.SNEPeriodInYears);
	  mpi_printf("SNe: Next supernova at time %g internal, %g Mys\n", SNENextTime, SNENextTime * All.UnitTime_in_Megayears);
	  mpi_printf("SNe: That is in %g internal, %g Mys\n", SNENextTime - All.Time, (SNENextTime - All.Time) * All.UnitTime_in_Megayears);

	  // Have we found a suitable location yet?
	  int is_valid_position = 0;
	  while(!is_valid_position)
	    {
	      double sne_x = All.BoxSize * gsl_rng_uniform(sne_rng);
	      double sne_y = All.BoxSize * gsl_rng_uniform(sne_rng);
	      double sne_z = All.BoxSize * gsl_rng_uniform(sne_rng);

	      double radius = sne_find_radius(sne_x, sne_y, sne_z, All.SNETargetMass, All.SNEMinimalParticleNumber);
	      is_valid_position = !sne_sphere_touches_boundary(sne_x, sne_y, sne_z, radius);

	      if(is_valid_position)
		{
		  sne_at(sne_x, sne_y, sne_z, radius, sne_energy_in_erg, 0.0);
		  mpi_printf("SNe: Position %g, %g, %g\n", sne_x, sne_y, sne_z);
		  update_primitive_variables();
		}
	    }
	}
    }
}


==> external/arepo-sne/sne/sne.h <==
#ifndef SNE_H
#define SNE_H

#include "sne_def.h"

void sne_init(void);
void sne_destroy(void);
void sne_feedback(void);

#endif


==> external/arepo-sne/sne/sne_def.c <==
#include <gsl/gsl_rng.h>
#include "sne_def.h"

gsl_rng *sne_rng;
FILE *FdSNe;
double SNENextTime = 0.0;


==> external/arepo-sne/sne/sne_def.h <==
#ifndef SNE_DEF_H
#define SNE_DEF_H

#include <gsl/gsl_rng.h>
#include <stdio.h>

extern gsl_rng *sne_rng;      /**< a random number generator used for sne concerns, seeded the same on all tasks */
extern FILE *FdSNe;  /** Supernova logfile **/

extern double SNENextTime;

#endif


==> external/supernova/env.py <==
import numpy as np
import matplotlib as mpl
from pint.unit import UnitRegistry


mpl.use('Agg')

import matplotlib.pyplot as mp
from matplotlib.colors import Normalize, LogNorm
from math import *

unit = UnitRegistry()

# Units _l, _m, _e are the native units for length, mass and energy
# for the given Arepo config
unit.load_definitions('templates/units.txt')



==> external/supernova/make_jobs_grable.sh <==
#!/bin/sh

MACHINE=grable

for i in "0.5" 0 1 2 5 "7.5" 10; do
  python mktmpl.py templates configfiles '{{job_name}}{{job_name_suffix}}_nochem' defaults.in box_size_100pc.in machine_${MACHINE}.in job_radius_$i.in job_run_1M.in norefinement.in nochemistry.in noselfgravity.in name_single.in -v
  python mktmpl.py templates configfiles '{{job_name}}{{job_name_suffix}}' defaults.in box_size_100pc.in machine_${MACHINE}.in job_radius_$i.in job_run_1M.in norefinement.in noselfgravity.in name_single.in -v

  python mktmpl.py templates configfiles '{{job_name}}{{job_name_suffix}}_100u_nochem' defaults.in box_size_100pc.in 1Mys.in density_100u.in machine_${MACHINE}.in job_radius_$i.in job_run_1M.in norefinement.in nochemistry.in noselfgravity.in name_single.in -v
  python mktmpl.py templates configfiles '{{job_name}}{{job_name_suffix}}_100u' defaults.in box_size_100pc.in 1Mys.in density_100u.in machine_${MACHINE}.in job_radius_$i.in job_run_1M.in norefinement.in noselfgravity.in name_single.in -v
done


python mktmpl.py templates configfiles 'test_sne_code_nochem' defaults.in box_size_200pc.in machine_${MACHINE}.in 72h.in job_radius_0.in job_run_2M.in norefinement.in noselfgravity.in nochemistry.in feedback.in supernova_test.in -v
python mktmpl.py templates configfiles 'test_sne_code' defaults.in box_size_200pc.in machine_${MACHINE}.in 72h.in job_radius_0.in job_run_2M.in norefinement.in noselfgravity.in feedback.in supernova_test.in -v

python mktmpl.py templates configfiles '1u_feedback_400pc_nochem' defaults.in box_size_400pc.in density_1u.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in nochemistry.in feedback.in supernova_test.in -v
python mktmpl.py templates configfiles '1u_feedback_400pc' defaults.in box_size_400pc.in density_1u.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in feedback.in

python mktmpl.py templates configfiles '1u_feedback_400pc_optical_thin' defaults.in box_size_400pc.in density_1u.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in feedback.in optical_thin_chemistry.in

python mktmpl.py templates configfiles '1u_nofeedback_400pc_nochem' defaults.in box_size_400pc.in density_1u.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in nochemistry.in noenergy.in supernova_test.in -v
python mktmpl.py templates configfiles '1u_nofeedback_400pc' defaults.in box_size_400pc.in density_1u.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in noenergy.in

python mktmpl.py templates configfiles '10u_nofeedback_400pc_nochem' defaults.in density_10u_400pc.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in nochemistry.in noenergy.in supernova_test.in -v
python mktmpl.py templates configfiles '10u_nofeedback_400pc' defaults.in density_10u_400pc.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in noenergy.in

python mktmpl.py templates configfiles '10u_feedback_400pc' defaults.in density_10u_400pc.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in feedback.in
python mktmpl.py templates configfiles '10u_feedback_400pc_nochem' defaults.in density_10u_400pc.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in nochemistry.in feedback.in

python mktmpl.py templates configfiles '10u_feedback_400pc_noref' defaults.in density_10u_400pc.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in feedback.in norefinement.in
python mktmpl.py templates configfiles '10u_feedback_400pc_noref_nochem' defaults.in density_10u_400pc.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in nochemistry.in feedback.in norefinement.in

python mktmpl.py templates configfiles '1u_feedback_400pc_noref' defaults.in box_size_400pc.in density_1u.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in feedback.in norefinement.in
python mktmpl.py templates configfiles '1u_feedback_400pc_noref_nochem' defaults.in box_size_400pc.in density_1u.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in nochemistry.in feedback.in norefinement.in


==> external/supernova/make_jobs_milkyway.sh <==
#!/bin/sh

MACHINE=milkyway

for i in "0.5" 0 1 2 5 "7.5" 10; do
  python mktmpl.py templates configfiles '{{job_name}}{{job_name_suffix}}_nochem' defaults.in box_size_100pc.in machine_${MACHINE}.in job_radius_$i.in job_run_1M.in norefinement.in nochemistry.in noselfgravity.in name_single.in -v
  python mktmpl.py templates configfiles '{{job_name}}{{job_name_suffix}}' defaults.in box_size_100pc.in machine_${MACHINE}.in job_radius_$i.in job_run_1M.in norefinement.in noselfgravity.in name_single.in -v

  python mktmpl.py templates configfiles '{{job_name}}{{job_name_suffix}}_100u_nochem' defaults.in box_size_100pc.in 1Mys.in density_100u.in machine_${MACHINE}.in job_radius_$i.in job_run_1M.in norefinement.in nochemistry.in noselfgravity.in name_single.in -v
  python mktmpl.py templates configfiles '{{job_name}}{{job_name_suffix}}_100u' defaults.in box_size_100pc.in 1Mys.in density_100u.in machine_${MACHINE}.in job_radius_$i.in job_run_1M.in norefinement.in noselfgravity.in name_single.in -v
done


python mktmpl.py templates configfiles 'test_sne_code_nochem' defaults.in box_size_200pc.in machine_${MACHINE}.in 72h.in job_radius_0.in job_run_2M.in norefinement.in noselfgravity.in nochemistry.in feedback.in supernova_test.in -v
python mktmpl.py templates configfiles 'test_sne_code' defaults.in box_size_200pc.in machine_${MACHINE}.in 72h.in job_radius_0.in job_run_2M.in norefinement.in noselfgravity.in feedback.in supernova_test.in -v

python mktmpl.py templates configfiles '1u_feedback_400pc_nochem' defaults.in box_size_400pc.in density_1u.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in nochemistry.in feedback.in supernova_test.in -v
python mktmpl.py templates configfiles '1u_feedback_400pc' defaults.in box_size_400pc.in density_1u.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in feedback.in

python mktmpl.py templates configfiles '1u_feedback_400pc_optical_thin' defaults.in box_size_400pc.in density_1u.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in feedback.in optical_thin_chemistry.in

python mktmpl.py templates configfiles '1u_nofeedback_400pc_nochem' defaults.in box_size_400pc.in density_1u.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in nochemistry.in noenergy.in supernova_test.in -v
python mktmpl.py templates configfiles '1u_nofeedback_400pc' defaults.in box_size_400pc.in density_1u.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in noenergy.in

python mktmpl.py templates configfiles '10u_nofeedback_400pc_nochem' defaults.in density_10u_400pc.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in nochemistry.in noenergy.in supernova_test.in -v
python mktmpl.py templates configfiles '10u_nofeedback_400pc' defaults.in density_10u_400pc.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in noenergy.in

python mktmpl.py templates configfiles '10u_feedback_400pc' defaults.in density_10u_400pc.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in feedback.in
python mktmpl.py templates configfiles '10u_feedback_400pc_nochem' defaults.in density_10u_400pc.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in nochemistry.in feedback.in

python mktmpl.py templates configfiles '10u_feedback_400pc_noref' defaults.in density_10u_400pc.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in feedback.in norefinement.in
python mktmpl.py templates configfiles '10u_feedback_400pc_noref_nochem' defaults.in density_10u_400pc.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in nochemistry.in feedback.in norefinement.in

python mktmpl.py templates configfiles '1u_feedback_400pc_noref' defaults.in box_size_400pc.in density_1u.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in feedback.in norefinement.in
python mktmpl.py templates configfiles '1u_feedback_400pc_noref_nochem' defaults.in box_size_400pc.in density_1u.in 1000Mys.in machine_${MACHINE}.in mpi_96_processors.in 72h.in job_radius_0.in job_run_2M.in nochemistry.in feedback.in norefinement.in


==> external/supernova/mktmpl.py <==
# -*- coding: utf-8 -*-
'''
Usage:
    mktempl.py [--verbose] <templatedir> <configdir> <outputdir> <templateinput>...

Options:
    <outputdir>         Output directory, can be a Jinja2 template
    <configdir>         Location of template inputs.
    <templateinput>     Files defining the template parameters. Later ones overwrite earlier ones.
    --verbose -v        More verbose output

'''

from jinja2 import Environment, FileSystemLoader, StrictUndefined
import docopt
import os
import os.path
from pyaml import yaml
from pint import UnitRegistry
import fnmatch
import itertools
import py.util

unit = UnitRegistry()

# Units _l, _m, _e are the native units for length, mass and energy
# for the given Arepo config
unit.load_definitions('templates/units.txt')

ignore_paths = ["__init__.py", "*.pyc"]

def mkdir(path):
    try:
        os.mkdir(path)
    except OSError as e:
        if not os.path.isdir(path):
            raise (IOError(path + " exists and is not a directory"))

def unit_convert_filter(value, output_unit):
    """
    A Jinja2 filter, that converts the given value, that is a string that can be interpreted by Pint,
    to the output_unit

    >>> env = Environment()
    >>> env.filters["unit_convert"] = unit_convert_filter
    >>> env.from_string("{{ '300 K'|unit_convert('celsius') }}").render()
    u'26.85 degC'
    """

    value_with_unit = unit(value)

    return str(value_with_unit.to(unit(output_unit)))

def magnitude_filter(value):
    """
    A Jinja2 filter, that gives the magnitude of the value with a pint unit.

    >>> env = Environment()
    >>> env.filters["magnitude"] = magnitude_filter
    >>> env.from_string("{{ '300 K'|magnitude }}").render()
    u'300'
    >>> env.filters["unit_convert"] = unit_convert_filter
    >>> env.from_string("{{ '300 K'|unit_convert('celsius')|magnitude }}").render()
    u'26.85'
    """

    return unit(value).magnitude

def main():
    args = docopt.docopt(__doc__)

    files = os.listdir(args['<templatedir>'])
    files_filtered = set(files) - set(itertools.chain(*[fnmatch.filter(files, i) for i in ignore_paths]))

    context = {}
    for input_file in args['<templateinput>']:
        with open(args["<configdir>"] + os.sep + input_file) as f:
            context.update(yaml.safe_load(f))

    env = Environment(loader=FileSystemLoader(args['<templatedir>']), undefined=StrictUndefined)
    env.filters["unit_convert"] = unit_convert_filter
    env.filters["magnitude"] = magnitude_filter

    outputdir = env.from_string(args['<outputdir>']).render(context)
    mkdir(outputdir)

    # derived quantities
    context['ncpus'] = int(context['processors']) * int(context['nodes'])
    context['path'] = context['basedir'] + os.path.sep + outputdir
    context['template_input_files'] = args['<templateinput>']
    context['supernova_period_in_years'] = str((1 / py.util.supernova_rate_from_kennicut_smidt(unit(context['density']), unit(context['box_size']), unit)).to('year'))

    if args['--verbose']:
        print("Context:")
        print(context)

    for filename in files_filtered:
        template = env.get_template(filename)
        rendered = template.render(context)
        with open(outputdir + os.path.sep + filename, 'w') as f:
            f.write(rendered)

    with open(outputdir + os.path.sep + "template.cfg", 'w') as f:
        yaml.safe_dump(context, f)

if __name__ == "__main__":
    main()


==> external/supernova/plot_max.py <==
"""
Plot snapshots

Usage:
    plot_max.py <outputfilename> [<directories>... --title=<title> --density=<density>]

Options:
    --title=<title>       Additional text in the title.
    --density=<density>   Density in atomic units per cubic centimeters [default: 1.0]

"""

from __future__ import division

import numpy as np
import matplotlib as mpl
from pyaml import yaml

from soapp.parser.arepo.parser import ArepoParser

mpl.use('Agg')

import matplotlib.pyplot as mp
from matplotlib.colors import *
from docopt import docopt
from py.util import *

unit = UnitRegistry()

# Units _l, _m, _e are the native units for length, mass and energy
# for the given Arepo config
unit.load_definitions('templates/units.txt')

LINEWIDTH = 0.75
DPI = 600
FONTSIZE = 10


def blast_wave(E, n, t):
    t_rad_ = t_rad(E, n)

    if t < t_rad_:
        return sedov_taylor(E, n, t)
    else:
        return snow_plow(E, n, t)


def sedov_taylor(E, n, t):
    """
    Sedov-Taylor blast wave solution in 3D and constant background density N

    Following Draine, Bruce T. - Physics of the Interstellar and Intergalactic Medium, Chapter 39

    :param E: Energy of the point explosion
    :param n: Background density
    :param t: Timepoint of returned value
    :return: Radius of shock-front at time t
    """
    n_norm = (n / (unit.u / unit.cm ** 3)).magnitude
    E_norm = (E.to(unit.erg) / (1e51 * unit.erg)).magnitude
    t_norm = (t / (1e3 * unit.year)).magnitude
    print t_norm

    R = 1.54e19 * unit.cm * E_norm ** 0.2 * n_norm ** -0.2 * t_norm ** 0.4

    return R.to(unit.parsec)

def sedov_taylor_time(E, n, R):
    """
    Time at which radius R is reached with the Sedov-Taylor blast wave solution in 3D and constant background density N

    Following Draine, Bruce T. - Physics of the Interstellar and Intergalactic Medium, Chapter 39

    :param E: Energy of the point explosion
    :param n: Background density
    :param R: Radius
    :return: time t at which R is reached
    """
    n_norm = (n / (unit.u / unit.cm ** 3)).magnitude
    E_norm = (E.to(unit.erg) / (1e51 * unit.erg)).magnitude

    t_norm = (R / (1.54e19 * unit.cm * E_norm ** 0.2 * n_norm ** -0.2)) ** 2.5

    t = t_norm * (1e3 * unit.year)

    return t


def snow_plow(E, n, t):
    """
    Snow-plow phase of blast wave solution in 3D and constant background density N

    Following Draine, Bruce T. - Physics of the Interstellar and Intergalactic Medium, Chapter 39

    :param E: Energy of the point explosion
    :param n: Background density
    :param t: Timepoint of returned value
    :return: Radius of shock-front at time t
    """

    t_rad_ = t_rad(E, n)
    R_s = sedov_taylor(E, n, t_rad_)

    R = R_s * (t / t_rad_) ** (2 / 7.)

    return R.to(unit.parsec)


def t_rad(E, n):
    """
    Approximate of end of validity of Sedov-Taylor solution

    Following Draine, Bruce T. - Physics of the Interstellar and Intergalactic Medium, Chapter 39

    >>> t_rad(1e51 * unit.erg, 10 * unit.u / unit.cm**3)
    <Quantity(13894.6278511, 'year')>

    >>> t_rad(1e51 * unit.erg, 1 * unit.u / unit.cm**3)
    <Quantity(49300.0, 'year')>

    >>> t_rad(1e52 * unit.erg, 1 * unit.u / unit.cm**3)
    <Quantity(81817.6345367, 'year')>


    :param E: Energy of the point explosion
    :param n: Background density
    :return: Time of approximate of end of validity of Sedov-Taylor solution

    """

    n_norm = (n / (unit.u / unit.cm ** 3)).magnitude
    E_norm = (E.to(unit.erg) / (1e51 * unit.erg)).magnitude

    t = 49.3e3 * unit.year * E_norm ** 0.22 * n_norm ** -0.55

    return t


def max_radius_and_time_from_directory(directory):
    parser = ArepoParser()

    current_snapshot_number = 1

    times = []
    max_radius_list = []
    std_radius_list = []

    while os.path.exists('{}/output/snap_{:0>3}'.format(directory, current_snapshot_number)):
        print "Reading snapshot", current_snapshot_number

        snapshot = parser.parse('{}/output/snap_{:0>3}'.format(directory, current_snapshot_number))

        times.append(snapshot.time)
        center = np.array([[snapshot.box_size / 2, snapshot.box_size / 2, snapshot.box_size / 2], ])

        sorting_indices = np.argsort(snapshot["density"].data)

        max_positions = snapshot["position"].data[sorting_indices[-11:-1]]
        max_radii = [np.linalg.norm(center - pos) for pos in max_positions]

        max_radius = np.mean(max_radii)
        std_radius = np.std(max_radii)

        max_radius_list.append(max_radius)
        std_radius_list.append(std_radius)

        current_snapshot_number += 1

    times = (np.array(times) * unit._t).to(unit.years)
    max_radius_list = (np.array(max_radius_list) * unit._l).to(unit.parsec)
    std_radius_list = (np.array(std_radius_list) * unit._l).to(unit.parsec)

    return (times, max_radius_list, std_radius_list)


def plot_max(outputfilename, directories, density, additional_title):
    fig = mp.figure()
    ax = fig.add_subplot(1, 1, 1)

    ax.set_xlabel('Time [years]')
    ax.set_ylabel('Distance [pc]')

    all_times = np.array([])
    different_densities = False

    if len(directories) == 0:
        # empty plot with only the analytic solution
        print("No directories given, only plot analytic solutions")
        all_times = [0.0, 3.0 * t_rad(unit("1e51 erg"), density).to("year").magnitude]

    for idx, directory in enumerate(directories):
        times, max_radius_list, std_radius_list = max_radius_and_time_from_directory(directory)

        with open('{}/template.cfg'.format(directory)) as f:
            template_config = yaml.safe_load(f)

        with open('{}/ics.yaml'.format(directory)) as f:
            ics_config = yaml.safe_load(f)

        if template_config["radius"] == 0.0:
            radius_text = "single cell, n = 1"
        else:
            radius_text = "{} parsec, n = {}".format(template_config["radius"], ics_config["n_supernova"])

        R_inj = template_config["radius"] * unit("pc")
        t = (times + sedov_taylor_time(1e51 * unit.erg, density, R_inj)).to(unit.years).magnitude
        all_times = np.append(all_times, t)
        print("t: ", t)
        y = max_radius_list.to("parsec").magnitude
        y_err = std_radius_list.to("parsec").magnitude

        color_line = hsv_to_rgb([idx / len(directories), 1.0, 0.5])
        color_fill = hsv_to_rgb([idx / len(directories), 0.5, 1.0])

        ax.plot(t, y, label=radius_text, linewidth=LINEWIDTH, color=color_line)
        ax.fill_between(t, y-y_err, y+y_err, facecolor=color_fill, edgecolor='none', linewidth=0.0, alpha=0.5)

        new_density = unit(template_config["density"])
        if (new_density is not None or new_density == density):
            density = new_density
        else:
            print "Warning: Plotting different densities"
            different_densities = True

    plot_times = np.linspace(0.0, max(all_times), 500)

    sedov = [
        sedov_taylor(1e51 * unit.erg, density, t * unit.years).to(unit.parsec).magnitude for
        t in plot_times]

    blast = [
        blast_wave(1e51 * unit.erg, density, t * unit.years).to(unit.parsec).magnitude for
        t in plot_times]

    print all_times

    if density is not None:
        density_text = "Background density {} u/cm^3".format(density.to(unit.u / unit.cm ** 3).magnitude) if not different_densities else "Different background densities"
        title = ""
    else:
        density_text = ""
        title = "Radius of maximum density\n" + density_text

    if additional_title:
        title += ", "
        title += additional_title

    fig.suptitle(title)

    fig.tight_layout()

    ax.plot(plot_times, sedov, label="Sedov-Taylor solution", linewidth=LINEWIDTH, color='black')
    ax.plot(plot_times, blast, label="Pressure driven snow plow phase", linewidth=LINEWIDTH, color='black', linestyle='dotted')

    if all_times[-1] * unit.year >= t_rad(1e51 * unit.erg, density):
        ax.axvline(t_rad(1e51 * unit.erg, density).to(unit.year).magnitude, linestyle='--', color='black', linewidth=LINEWIDTH)

    ax.legend(loc='lower right', fontsize=FONTSIZE, labelspacing=0.25)

    # ax.set_aspect('equal')
    fig.savefig('plots/{}.png'.format(outputfilename), dpi=DPI)
    del fig


def main():
    arguments = docopt(__doc__)

    mkdir("plots")

    plot_max(arguments["<outputfilename>"], arguments["<directories>"],
             float(arguments["--density"]) * unit("1 u/cm^3"), arguments["--title"])


if __name__ == "__main__":
    main()


==> external/supernova/postprocess_all.sh <==
#!/bin/sh

for i in single_* 10u_* 1u_*; do cd $i; sh postprocess.sh; cd ..; done


==> external/supernova/py/cache_quantities.py <==
"""
Extract cumulative quantities from snapshot.

Usage:
    cache_quantities.py [--first=<N> --snapshot-dir=<dir>]

Options:

    --first=<N>  First snapshot number [default: 0].
    --snapshot-dir=<dir>  Snapshot directory [default: output].


"""

import numpy as np
from soapp.parser.arepo.parser import ArepoParser
from docopt import docopt

from util import *

OUTPUT_PATH = 'output'

unit = UnitRegistry()

# Units _l, _m, _e are the native units for length, mass and energy
# for the given Arepo config
unit.load_definitions('units.txt')

DATA_FIELDS = ["density", "particle_mass", "temperature", "temperature_dust", "volume", "velocity", "h2", "hp", "co"]


def save_quantities(arguments):
    parser = ArepoParser()

    n = int(arguments["--first"])

    all_dump = {"min": {}, "max": {}, "average": {},
                "mean": {}, "std": {}, "sum": {},
                "time": [], "box_size": [],
                "velocity_dispersion": [],
                "mass_weighted_velocity_dispersion": [],
                "mass_weighted_velocity_dispersion_hp": [],
                "mass_weighted_velocity_dispersion_h2": [],
                "mass_weighted_velocity_dispersion_hatom": [],
                "mass_weighted_velocity_dispersion_co": [],
                "volume_weighted_velocity_dispersion": [],
                "mass_fraction_below_1u": [],
                "mass_fraction_below_10u": [],
                "mass_fraction_below_100u": [],
                "mass_fraction_in_gas": [],
                "mass_fraction_in_sinks": [],
                "mass_fraction_above_100u": [],
                "mass_in_hatom": [],
                "mass_in_h2": [],
                "mass_in_hp": [],
                "mass_in_co": [],
                "mass_fraction_in_hatom": [],
                "mass_fraction_in_h2": [],
                "mass_fraction_in_hp": [],
                "mass_fraction_in_co": [],
                "n": [],
                }

    for field in ["min", "max", "average", "mean", "std", "sum"]:
        for j in DATA_FIELDS:
            all_dump[field][j] = []

    while os.path.exists('{}/snap_{:0>3}'.format(arguments["--snapshot-dir"], n)):
        print "Reading snapshot", n

        quantities = {}

        data = parser.parse('{}/snap_{:0>3}'.format(arguments["--snapshot-dir"], n))

        n_gas = data.n_all[0]

        box_size = data.box_size * unit._l
        time = data.time * unit.native_time
        quantities["density"] = (np.array(data["density"].data[:n_gas]) * unit("native_mass / native_length ** 3")).to(unit("u / cm ** 3"))
        quantities["particle_mass"] = np.array(data["particle_mass"].data[:n_gas]) * unit("native_mass")
        quantities["internal_energy"] = np.array(data["internal_energy"].data[:n_gas]) * unit("_u")
        quantities["volume"] = (np.array(data["volume"].data[:n_gas]) * unit("native_length ** 3")).to(unit("parsec ** 3"))
        quantities["temperature"] = (temperature_of_ideal_gas(quantities["internal_energy"], unit)).to(unit("kelvin"))
        if "extra_3" in data:
            quantities["temperature_dust"] = np.array(data["extra_3"].data[:n_gas]) * unit("kelvin")

        all_particle_masses = np.array(data["particle_mass"].data) * unit("native_mass")

        total_mass = np.sum(all_particle_masses)
        total_mass_in_gas = np.sum(all_particle_masses[:n_gas])
        mass_fraction_below_1u = np.sum(quantities["particle_mass"][quantities["density"] < 1 * unit("u / cm ** 3")]) / total_mass
        mass_fraction_below_10u = np.sum(quantities["particle_mass"][quantities["density"] < 10 * unit("u / cm ** 3")]) / total_mass
        mass_fraction_below_100u = np.sum(quantities["particle_mass"][quantities["density"] < 100 * unit("u / cm ** 3")]) / total_mass
        mass_fraction_above_100u = np.sum(quantities["particle_mass"][quantities["density"] >= 100 * unit("u / cm ** 3")]) / total_mass
        mass_fraction_in_sinks = 1.0 - total_mass_in_gas / total_mass
        mass_fraction_in_gas = total_mass_in_gas / total_mass

        all_dump["mass_fraction_below_1u"].append(str(mass_fraction_below_1u))
        all_dump["mass_fraction_below_10u"].append(str(mass_fraction_below_10u))
        all_dump["mass_fraction_below_100u"].append(str(mass_fraction_below_100u))
        all_dump["mass_fraction_above_100u"].append(str(mass_fraction_above_100u))
        all_dump["mass_fraction_in_sinks"].append(str(mass_fraction_in_sinks))
        all_dump["mass_fraction_in_gas"].append(str(mass_fraction_in_gas))

        all_dump["n"].append(data.n_all)

        if "extra_2" in data:
            abundances = np.array(data["extra_2"].data)
            n_species = int(len(abundances) / n_gas)
            abundances = np.reshape(abundances, (-1, n_species))

            if n_species == 3:
                quantities["h2"] = abundances[:, 0] * unit("")
                quantities["hp"] = abundances[:, 1] * unit("")
                quantities["co"] = abundances[:, 2] * unit("")
                quantities["hatom"] = np.ones(data.n_all[0]) * unit("") - 2 * quantities["h2"] - quantities["hp"]
            else:
                raise ValueError("Can handle only three chemical species atm")

            mass_in_hatom = quantities["particle_mass"] * quantities["hatom"]
            mass_in_h2 = 2 * quantities["particle_mass"] * quantities["h2"]
            mass_in_hp = quantities["particle_mass"] * quantities["hp"]
            mass_in_co = (12 + 16) * quantities["particle_mass"] * quantities["co"] * unit("mass_HI / u")

            total_mass_in_hatom = np.sum(mass_in_hatom)
            total_mass_in_h2 = np.sum(mass_in_h2)
            total_mass_in_hp = np.sum(mass_in_hp)
            total_mass_in_co = np.sum(mass_in_co)

            mass_fraction_in_hatom = total_mass_in_hatom / total_mass
            mass_fraction_in_hp = total_mass_in_hp / total_mass
            mass_fraction_in_h2 = total_mass_in_h2 / total_mass
            mass_fraction_in_co = total_mass_in_co / total_mass

            all_dump["mass_in_hatom"].append(str(total_mass_in_hatom.to(unit("solar_mass"))))
            all_dump["mass_in_h2"].append(str(total_mass_in_h2.to(unit("solar_mass"))))
            all_dump["mass_in_hp"].append(str(total_mass_in_hp.to(unit("solar_mass"))))
            all_dump["mass_in_co"].append(str(total_mass_in_co.to(unit("solar_mass"))))

            all_dump["mass_fraction_in_hatom"].append(str(mass_fraction_in_hatom))
            all_dump["mass_fraction_in_hp"].append(str(mass_fraction_in_hp))
            all_dump["mass_fraction_in_h2"].append(str(mass_fraction_in_h2))
            all_dump["mass_fraction_in_co"].append(str(mass_fraction_in_co))

        velocity = (data["velocity"].data * unit("native_speed")).to("km/s")
        quantities["velocity"] = velocity

        mean_velocity_components = np.mean(velocity[:n_gas], axis=0)

        velocity_dispersion = np.average(np.sqrt(np.sum((velocity[:n_gas] - mean_velocity_components) ** 2, axis=0) / np.size(velocity))) * unit("km/s")  # adapted from astropy example
        all_dump["velocity_dispersion"].append(str(velocity_dispersion))

        mass_weighted_velocity_dispersion = np.average(np.sqrt(np.sum(((velocity[:n_gas] - mean_velocity_components).transpose() ** 2 * quantities["particle_mass"][:n_gas]).transpose(), axis=0) / total_mass_in_gas)) * unit("km/s")   # adapted from astropy example
        all_dump["mass_weighted_velocity_dispersion"].append(str(mass_weighted_velocity_dispersion))

        if "extra_2" in data:
            if total_mass_in_hatom > 0.0 * unit("kg"):
                mass_weighted_velocity_dispersion_hatom = np.average(np.sqrt(np.sum(((velocity[:n_gas] - mean_velocity_components).transpose() ** 2 * mass_in_hatom).transpose(), axis=0) / total_mass_in_hatom)) * unit("km/s")   # adapted from astropy example
            else:
                mass_weighted_velocity_dispersion_hatom = 0.0 * unit("km/s")
            all_dump["mass_weighted_velocity_dispersion_hatom"].append(str(mass_weighted_velocity_dispersion_hatom))

            if total_mass_in_hp > 0.0 * unit("kg"):
                mass_weighted_velocity_dispersion_hp = np.average(np.sqrt(np.sum(((velocity[:n_gas] - mean_velocity_components).transpose() ** 2 * mass_in_hp).transpose(), axis=0) / total_mass_in_hp)) * unit("km/s")   # adapted from astropy example
            else:
                mass_weighted_velocity_dispersion_hp = 0.0 * unit("km/s")
            all_dump["mass_weighted_velocity_dispersion_hp"].append(str(mass_weighted_velocity_dispersion_hp))

            if total_mass_in_h2 > 0.0 * unit("kg"):
                mass_weighted_velocity_dispersion_h2 = np.average(np.sqrt(np.sum(((velocity[:n_gas] - mean_velocity_components).transpose() ** 2 * mass_in_h2).transpose(), axis=0) / total_mass_in_h2)) * unit("km/s")   # adapted from astropy example
            else:
                mass_weighted_velocity_dispersion_h2 = 0.0 * unit("km/s")
            all_dump["mass_weighted_velocity_dispersion_h2"].append(str(mass_weighted_velocity_dispersion_h2))

            if total_mass_in_co > 0.0 * unit("kg"):
                mass_weighted_velocity_dispersion_co = np.average(np.sqrt(np.sum(((velocity[:n_gas] - mean_velocity_components).transpose() ** 2 * mass_in_co).transpose(), axis=0) / total_mass_in_co)) * unit("km/s")   # adapted from astropy example
            else:
                mass_weighted_velocity_dispersion_co = 0.0 * unit("km/s")
            all_dump["mass_weighted_velocity_dispersion_co"].append(str(mass_weighted_velocity_dispersion_co))

        volume_weighted_velocity_dispersion = np.average(np.sqrt(np.sum(((velocity[:n_gas] - mean_velocity_components).transpose() ** 2 * quantities["volume"][:n_gas]).transpose(), axis=0) / np.sum(quantities["volume"]))) * unit("km/s")   # adapted from astropy example
        all_dump["volume_weighted_velocity_dispersion"].append(str(volume_weighted_velocity_dispersion))

        all_dump["box_size"].append(str(box_size))
        all_dump["time"].append(str(time))

        for field in DATA_FIELDS:
            if field in quantities:
                all_dump["min"][field].append(str(np.min(quantities[field])))
                all_dump["max"][field].append(str(np.max(quantities[field])))
                all_dump["average"][field].append(str(unit.Quantity(np.average(quantities[field]), quantities[field].units)))
                all_dump["mean"][field].append(str(np.mean(quantities[field])))
                all_dump["std"][field].append(str(np.std(quantities[field])))
                all_dump["sum"][field].append(str(np.sum(quantities[field])))

        n += 1

    with open("quantities.yaml", "w") as f:
        yaml.safe_dump(all_dump, f, default_flow_style=False)


def main():
    arguments = docopt(__doc__)

    save_quantities(arguments)


if __name__ == "__main__":
    main()


==> external/supernova/py/plot.py <==
"""Plot snapshots

Usage:
    plot.py image <begin> <end> <name> [--resolution=<res> --stride=<n> --skip=<n> --title=<title> --upper-limit=<l> --lower-limit=<l> --verbose --projection --first=<n> --sinks] [--limit|--global-limit]
    plot.py hist <begin> <end> <name> [--resolution=<res> --stride=<n> --skip=<n> --title=<title> --verbose]  [--limit|--global-limit]
    plot.py scatter <begin> <end> <x_name> <y_name> [--resolution=<res> --stride=<n> --skip=<n> --title=<title> --verbose]  [--limit|--global-limit]
    plot.py quantities <name> [--resolution=<res> --stride=<n> --skip=<n> --title=<title> --verbose] [--limit|--global-limit]

Options:
    --resolution=<res>    Number of pixels per direction [default: 500].
    --stride=<n>          Data points per set [default: 1].
    --skip=<n>            Skip <n> sets  [default: 0].
    --first=<n>           First snapshot  [default: 0].
    --title=<title>       Additional text in the title.
    --limit               Use custom auto-scaling
    --global-limit        Use custom auto-scaling, but the same for all plots
    --upper-limit=<l>     Set fixed upper limit
    --lower-limit=<l>     Set fixed lower limit
    --verbose -v          Print more information
    --sinks               Add location of sink particles.

"""

import struct

import numpy as np
import matplotlib as mpl
from pint.unit import UnitRegistry
from soapp.parser.arepo.parser import ArepoParser

mpl.use('Agg')

import matplotlib.pyplot as mp
import matplotlib as mpl
from matplotlib.colors import Normalize, LogNorm
from docopt import docopt
from util import *
import math

unit = UnitRegistry()

# Units _l, _m, _e are the native units for length, mass and energy
# for the given Arepo config
unit.load_definitions('units.txt')

FONTSIZE = 10
DPI = 600
HISTOGRAM_BINS = 100
EXTRA_FIELDS = ["velocity_dispersion",
                "mass_weighted_velocity_dispersion",
                "mass_weighted_velocity_dispersion_hatom",
                "mass_weighted_velocity_dispersion_hp",
                "mass_weighted_velocity_dispersion_h2",
                "mass_weighted_velocity_dispersion_co",
                "mass_weighted_velocity_dispersion_species",
                "volume_weighted_velocity_dispersion",
                "mass_fraction_below_1u",
                "mass_fraction_below_10u",
                "mass_fraction_below_100u",
                "mass_fraction_above_100u",
                "mass_in_hatom",
                "mass_in_h2",
                "mass_in_hp",
                "mass_in_co",
                "mass_fraction_in_hatom",
                "mass_fraction_in_h2",
                "mass_fraction_in_hp",
                "mass_fraction_in_co",
                "mass_fractions",
                "mass_fractions_abundances"
                ]


def latex_exp_fmt(x, pos):
    """
    Exponential latex formatter for colorbar ticks.

    Taken from http://stackoverflow.com/questions/25983218/scientific-notation-colorbar-in-matplotlib
    """
    a, b = '{:.2e}'.format(x).split('e')
    b = int(b)
    if a == "1.00":
        return r'$\mathdefault{{10^{{{}}}}}$'.format(b)
    else:
        return r'$\mathdefault{{{} \times 10^{{{}}}}}$'.format(a, b)


def title_from_template(template, unit):
    if template["add_energy"]:

        title = ""

        radius = float(template["radius"])
        if radius > 0:
            title += "injection radius = {} pc".format(template["radius"])
        else:
            title += "injection into single cell"

        if template["chemistry"] == "false":
            title += ", no cooling"

        return title
    else:
        return None


class PlotConfig(object):

    """Options for a plot. Handles options common by the different plot types"""

    def __init__(self, arguments, unit):
        """Set options from arguments and config file.

        :arg unit A Pint unit instance
        :type unit UnitRegistry
        """
        self.unit = unit

        with open("template.cfg") as f:
            self.template = yaml.safe_load(f)

        self.stride = int(arguments["--stride"])
        self.skip = int(arguments["--skip"])
        self.first = int(arguments["--first"])
        self.res = int(arguments["--resolution"])
        if arguments["<begin>"] is not None:
            self.begin = int(arguments["<begin>"])
        if arguments["<end>"] is not None:
            self.end = int(arguments["<end>"])
        self.additional_title = title_from_template(self.template, self.unit)
        self.limit = arguments["--limit"]
        self.global_limit = arguments["--global-limit"]
        self.lower_limit = unit(arguments["--lower-limit"]) if arguments["--lower-limit"] is not None else False
        self.upper_limit = unit(arguments["--upper-limit"]) if arguments["--upper-limit"] is not None else False
        self.verbose = arguments["--verbose"]
        self.dpi = DPI
        self.projection = False
        self.arguments = arguments

        with open("plot.yaml") as f:
            self._config_file = yaml.safe_load(f)

    def _set_commons_from_config(self):
        config = self._config_file[self.name]
        self.plot_unit = unit[config["plot_unit"]]
        self.plot_unit_text = config["plot_unit_text"]
        self.base = config["input_prefix"] if not self.projection else config["projection_input_prefix"]
        self.description = config["description"]
        self.input_unit = unit[config["input_unit"]]
        self.plot_quantity_text = config["plot_quantity_text"]
        self.quantity_names = config["quantity_names"]
        self.quantity_legend_location = config["quantity_legend_location"] if "quantity_legend_location" in config else 0

        if self.projection:
            self.description = config["projection_description"] if "projection_description" in config else self.description
            self.plot_unit = unit[
                config["projection_plot_unit"]] if "projection_plot_unit" in config else self.plot_unit
            self.plot_unit_text = config[
                "projection_plot_unit_text"] if "projection_plot_unit_text" in config else self.plot_unit_text
            self.input_unit = unit[
                config["projection_input_unit"]] if "projection_input_unit" in config else self.input_unit
            self.plot_quantity_text = config[
                "projection_plot_quantity_text"] if "projection_plot_quantity_text" in config else self.plot_quantity_text

        self.log = config["log"] if "log" in config else False


class ImagePlotConfig(PlotConfig):

    def __init__(self, arguments, unit):
        super(ImagePlotConfig, self).__init__(arguments, unit)

        self.name = arguments["<name>"]
        self.projection = arguments["--projection"]
        self.sinks = arguments["--sinks"]

        super(ImagePlotConfig, self)._set_commons_from_config()


class ScatterPlotConfig(PlotConfig):

    def __init__(self, arguments, unit):
        super(ScatterPlotConfig, self).__init__(arguments, unit)

        self.x_name = arguments["<x_name>"]
        self.y_name = arguments["<y_name>"]
        self.name = self.x_name

        super(ScatterPlotConfig, self)._set_commons_from_config()

        self._set_from_config(self._config_file[self.x_name], self._config_file[self.y_name])

    def _set_from_config(self, x_config, y_config):
        self.x_plot_unit = unit[x_config["plot_unit"]]
        self.x_plot_unit_text = x_config["plot_unit_text"]
        self.x_base = x_config["input_prefix"]
        self.x_description = x_config["description"]
        self.x_input_unit = unit[x_config["input_unit"]]
        self.x_plot_quantity_text = x_config["plot_quantity_text"]

        self.y_plot_unit = unit[y_config["plot_unit"]]
        self.y_plot_unit_text = y_config["plot_unit_text"]
        self.y_base = y_config["input_prefix"]
        self.y_description = y_config["description"]
        self.y_input_unit = unit[y_config["input_unit"]]
        self.y_plot_quantity_text = y_config["plot_quantity_text"]


class HistogramPlotConfig(PlotConfig):

    def __init__(self, arguments, unit):
        super(HistogramPlotConfig, self).__init__(arguments, unit)

        self.name = arguments["<name>"]

        super(HistogramPlotConfig, self)._set_commons_from_config()


class QuantitiesPlotConfig(PlotConfig):

    def __init__(self, arguments, unit):
        super(QuantitiesPlotConfig, self).__init__(arguments, unit)

        self.name = arguments["<name>"]

        super(QuantitiesPlotConfig, self)._set_commons_from_config()


def read_fortran_array_file(filename, res, skip, stride):
    with open(filename) as f:
        data = f.read(4 * res * res * stride + 8)

    data = data[4:-4]  # remove padding
    data = data[skip::stride]  # get relevant data
    assert len(data) == res * res * 4

    f = struct.unpack('f' * (res * res), data)
    return np.asfortranarray(f).reshape((res, res))


def minimal_non_zero_in_arrays(arrays):
    min_value = None
    for array in arrays:
        array = array.flatten()
        positives = array[array > 0.0]

        if len(positives) > 0:
            array_min = positives.min()
            if min_value == None:
                min_value = array_min
            else:
                min_value = min(min_value, array_min)

    return min_value

def limits(plot_arrays, config):
    if config.lower_limit:
        min_value = config.lower_limit
    else:
        min_value = np.min([np.min(array.flatten()) for array in plot_arrays if array is not None])

    if config.upper_limit:
        max_value = config.upper_limit
    else:
        max_value = np.max([np.max(array.flatten()) for array in plot_arrays if array is not None])

    if min_value == max_value:
        config.log == False

    if config.log and max_value > 0.0:
        if min_value <= 0.0:
            new_min = minimal_non_zero_in_arrays(plot_arrays)
        else:
            new_min = min_value

        if new_min is None:
            config.log = False
        else:
            lower_limit = 10 ** int(math.log10(new_min))
            upper_limit = 10 ** (int(math.log10(max_value)) + 1)

            if upper_limit == lower_limit:
                upper_limit += 1

    else:
        lower_limit = min_value * 0.9
        upper_limit = max_value * 1.1

    if config.verbose:
        print("Lower limit is", lower_limit)
        print("Upper limit is", upper_limit)

    return (lower_limit, upper_limit)


def main():
    arguments = docopt(__doc__)

    if arguments["scatter"]:
        config = ScatterPlotConfig(arguments, unit)
    elif arguments["image"]:
        config = ImagePlotConfig(arguments, unit)
    elif arguments["quantities"]:
        config = QuantitiesPlotConfig(arguments, unit)
    else:
        config = HistogramPlotConfig(arguments, unit)

    quantities = read_quantitites_file(unit)

    mkdir("plots")

    if arguments["quantities"]:
        print("Plotting quantity {}".format(config.name))

        if config.name in EXTRA_FIELDS:
            plot_quantities(quantities, None, config)
        else:
            plot_quantities(quantities, "mean", config)
            plot_quantities(quantities, "average", config)
            plot_quantities(quantities, "min", config)
            plot_quantities(quantities, "max", config)
            plot_quantities(quantities, "sum", config)

        return

    input_arrays = []
    plot_arrays = []

    number_read = 0

    if config.begin + len(quantities["time"]) - 1 < config.end:
        config.end = config.begin + len(quantities["time"]) - 1
    for n in range(config.begin, config.end + 1):
        if config.verbose:
            print("Reading image", n)
        try:
            reference_filename = 'output/{}_nograds_{:0>3}'.format(config.base, n)

            input_array = (read_fortran_array_file(reference_filename, config.res, config.skip,
                                                   config.stride))

            input_array = input_array * (config.input_unit).to(config.plot_unit)

            # first pixel has bogus values, maybe bug in arepo
            input_array[0][0] = input_array[0][1]

            plot_array = input_array.magnitude
            plot_array = np.swapaxes(plot_array, 0, 1)

            input_arrays.append(input_array)
            plot_arrays.append(plot_array)

            number_read += 1
        except IOError:
            if config.verbose:
                print("Couldn't read {}, skipping".format(n))
        except AssertionError:
            number_read += 1

            input_arrays.append(None)
            plot_arrays.append(None)

    if all(item is None for item in input_arrays):
        if config.verbose:
            raise ValueError("All plots are invalid")
        else:
            return

    lower_limit = None
    upper_limit = None

    if config.global_limit:
        lower_limit, upper_limit = limits(plot_arrays, config)

    for i in range(number_read):
        n = config.begin + i

        plot_array = plot_arrays[i]

        if plot_array is None:
            continue

        if config.limit:
            lower_limit, upper_limit = limits([plot_arrays[i]], config)

        if arguments["image"]:
            print("Plotting image {} {}".format(config.name, n))
            plot_image(plot_array, n, quantities, config, lower_limit, upper_limit)
        elif arguments["hist"]:
            print("Plotting hist {} {}".format(config.name, n))
            plot_hist(n, quantities, config)
        elif arguments["scatter"]:
            print("Plotting scatter {} {}".format(config.name, n))
            plot_scatter(n, quantities, config)


def plot_quantity_to_axis(ax, quantity_name, label, quantities, config, field):
    time = quantities["time"]

    if field is None:
        data = quantities[quantity_name]
    else:
        data = quantities[field][quantity_name]

    plot_data = []
    for d in data:
        plot_data.append(d.to(config.plot_unit).magnitude)

    plot_time = []
    for t in time:
        plot_time.append(t.to(unit("megayear")).magnitude)

    ax.plot(plot_time, plot_data, '-', label=label)
    ax.set_xlim(0.0, np.max(plot_time))


def plot_quantities(quantities, field, config):
    fig = mp.figure()
    ax = fig.add_subplot(1, 1, 1)

    title = "{0}".format(config.description)

    if config.additional_title:
        title += ", "
        title += config.additional_title

    if type(config.quantity_names) is str:
        plot_quantity_names = {config.quantity_names: config.description}
    else:
        plot_quantity_names = config.quantity_names

    for plot_quantity_name, plot_quantity_label in plot_quantity_names.iteritems():
        plot_quantity_to_axis(ax, plot_quantity_name, plot_quantity_label, quantities, config, field)

    ax.set_xlabel('Time [$Myrs$]')
    ax.set_ylabel('{} {} [{}]'.format(config.plot_quantity_text, field if field is not None else "", config.plot_unit_text))

    if config.log:
        ax.set_yscale('log')
    else:
        ax.set_ylim(bottom=0)

    ax.legend(loc=config.quantity_legend_location, fontsize=FONTSIZE, labelspacing=0.25)

    fig.suptitle(title)
    fig.tight_layout()
    if field is not None:
        fig.savefig('plots/{}_{}.png'.format(field, config.name), dpi=config.dpi)
    else:
        fig.savefig('plots/{}.png'.format(config.name), dpi=config.dpi)

    mp.close(fig)
    del fig


def plot_image(plot_array, n, quantities, config, lower_limit, upper_limit):
    time = quantities["time"][n - config.first]
    box_size = quantities["box_size"][n - config.first].to(unit.parsec)
    pixel_size = box_size / config.res

    x = np.arange(0.0, box_size.magnitude, pixel_size.magnitude)

    fig = mp.figure()
    ax = fig.add_subplot(1, 1, 1)

    im = ax.pcolormesh(x, x, plot_array, vmax=float(upper_limit) if config.limit else None,
                       vmin=float(lower_limit) if config.limit else None, norm=LogNorm(clip=True) if config.log else Normalize(), cmap=option_b_cm)
    if config.log:
        formatter = mpl.ticker.FuncFormatter(latex_exp_fmt)
    else:
        formatter = mp.ScalarFormatter()
        formatter.set_powerlimits((4, 4))
    cbar = fig.colorbar(im, ax=ax, format=formatter)
    cbar.set_label(config.plot_unit_text, rotation=270, labelpad=20)

    if config.sinks:
        parser = ArepoParser()
        data = parser.parse('output/snap_{:0>3}'.format(n))
        sinks_pos = (data["position"].data[data.n_all[0]:] * unit("_l")).to(unit("parsec")).magnitude

        ax.plot(sinks_pos[:, 0], sinks_pos[:, 1], ".")

    title = "{0}".format(config.description)

    if config.additional_title:
        title += ", "
        title += config.additional_title

    title += ", t = {0:.3} My".format(time.to(unit.megayears).magnitude)

    fig.suptitle(title)
    ax.set_xlabel('x [pc]')
    ax.set_ylabel('y [pc]')
    ax.set_aspect('equal')

    fig.tight_layout()
    if config.sinks:
        path_base = 'plots/{}_{:0>3}_sinks.png'
    else:
        path_base = 'plots/{}_{:0>3}.png'
    fig.savefig(path_base.format(config.base, n), dpi=config.dpi)

    mp.close(fig)
    del fig


def plot_hist(n, quantities, config):
    time = quantities["time"][n]

    fig = mp.figure()
    ax = fig.add_subplot(1, 1, 1)

    parser = ArepoParser()
    data = parser.parse('output/snap_{:0>3}'.format(n))

    # we have to calculate the temperature ourselves, else take the given data
    if config.name == "temperature":
        data_array = (temperature_of_ideal_gas(data["internal_energy"].data * unit._u, unit)).to(unit.kelvin)
        plot_array = data_array.magnitude
    else:
        plot_array = (data[config.name].data * config.input_unit).to(config.plot_unit).magnitude

    mass_array = (data["particle_mass"].data * unit("_m")).to(unit("solar_mass")).magnitude

    min_data = int(math.log10(np.min(plot_array))) - 1
    max_data = int(math.log10(np.max(plot_array))) + 1

    n_bins = HISTOGRAM_BINS

    bins = [10 ** (min_data + (max_data - min_data) / float(n_bins) * i) for i in range(n_bins + 1)]
    width = [bins[i + 1] - bins[i] for i in range(len(bins) - 1)]
    # Using boolean array indexing for performance, multiplication corresponds to logic 'and'
    height = [np.sum(mass_array[(plot_array < bins[i + 1]) * (plot_array >= bins[i])]) for i in range(len(bins) - 1)] / np.sum(mass_array) * 100.

    ax.bar(bins[:-1], height, log=True, width=width)
    ax.set_xscale('log')
    # ax.set_yscale('log')

    title = "{0}".format(config.description)

    if config.additional_title:
        title += ", "
        title += config.additional_title

    title += "\nt = {0} My".format(time.to(unit.megayears).magnitude)

    fig.suptitle(title)
    ax.set_xlabel(config.plot_quantity_text + ' [' + config.plot_unit_text + ']')
    ax.set_ylabel('Mass-weighted PDF [%]')
    # ax.set_aspect('equal')

    fig.tight_layout()
    fig.savefig('plots/hist_{}_{:0>3}.png'.format(config.base, n), dpi=config.dpi)

    mp.close(fig)
    del fig


def plot_scatter(n, quantities, config):
    time = quantities["time"][n]

    fig = mp.figure()
    ax = fig.add_subplot(1, 1, 1)

    parser = ArepoParser()
    data = parser.parse('output/snap_{:0>3}'.format(n))

    # we have to calculate the temperature ourselves, else take the given data
    if config.x_name == "temperature":
        x_data_array = (temperature_of_ideal_gas(data["internal_energy"].data * unit._u, unit)).to(unit.kelvin)
        x_plot_array = x_data_array.magnitude
    else:
        x_plot_array = (data[config.x_name].data * config.x_input_unit).to(config.x_plot_unit).magnitude

    if config.y_name == "temperature":
        y_data_array = (temperature_of_ideal_gas(data["internal_energy"].data * unit._u, unit)).to(unit.kelvin)
        y_plot_array = y_data_array.magnitude
    else:
        y_plot_array = (data[config.y_name].data * config.y_input_unit).to(config.y_plot_unit).magnitude

    ax.plot(x_plot_array, y_plot_array, ',')
    ax.set_yscale('log')
    ax.set_xscale('log')

    title = "{0}".format(config.description)

    if config.additional_title:
        title += ", "
        title += config.additional_title

    title += "\nt = {0} My".format(time.to(unit.megayears).magnitude)

    fig.suptitle(title)
    ax.set_xlabel('{} [{}]'.format(config.x_plot_quantity_text, config.x_plot_unit_text))
    ax.set_ylabel('{} [{}]'.format(config.y_plot_quantity_text, config.y_plot_unit_text))
    # ax.set_aspect('equal')

    fig.tight_layout()

    fig.savefig('plots/scatter_{}_{}_{:0>3}.png'.format(config.x_name, config.y_name, n), dpi=config.dpi)

    mp.close(fig)
    del fig


if __name__ == "__main__":
    main()


==> external/supernova/py/plot_energy.py <==
"""Plot snapshots

Usage:
    plot_max.py [--title=<title> --max-n=<n>]

Options:
    --title=<title>       Additional text in the title.
    --max-n=<n>           Last snapshot used

"""

import numpy as np
import matplotlib as mpl

from soapp.parser.arepo.parser import ArepoParser


mpl.use('Agg')

import matplotlib.pyplot as mp
from docopt import docopt
from util import *

unit = UnitRegistry()

# Units _l, _m, _e are the native units for length, mass and energy
# for the given Arepo config
unit.load_definitions('units.txt')

FONTSIZE = 10
DPI = 600


def plot_total_energy(times, total_internal_energy_list, total_mechanical_energy_list, additional_title):
    fig = mp.figure()
    ax = fig.add_subplot(1, 1, 1)
    title = "Total energy"
    if additional_title:
        title += ", "
        title += additional_title
    fig.suptitle(title)
    ax.set_xlabel('Time [years]')
    ax.set_ylabel('Energy [erg]')
    ax.plot(times, total_internal_energy_list, label="Internal energy")
    ax.plot(times, total_mechanical_energy_list, label="Mechanical energy")
    ax.plot(times, total_mechanical_energy_list + total_internal_energy_list, label="Internal + mechanical energy")
    ax.legend(fontsize=FONTSIZE, labelspacing=0.25)
    # ax.set_aspect('equal')
    fig.tight_layout()
    fig.savefig('plots/total_energy.png', dpi=DPI)
    del fig


def plot_total_energy_percentage(times, total_energy_percentages, additional_title):
    fig = mp.figure()
    ax = fig.add_subplot(1, 1, 1)
    title = "Total energy percentage"
    if additional_title:
        title += ", "
        title += additional_title
    fig.suptitle(title)
    ax.set_xlabel('Time [years]')
    ax.set_ylabel('Energy / Initial Energy [percent]')
    ax.plot(times, total_energy_percentages)
    # ax.set_aspect('equal')
    fig.tight_layout()
    fig.savefig('plots/total_energy_loss_percentage.png', dpi=DPI)
    del fig


def plot_total_energy_loss_percentage(times, total_energy_loss_percentages, additional_title):
    fig = mp.figure()
    ax = fig.add_subplot(1, 1, 1)
    title = "Total energy loss percentage"
    if additional_title:
        title += ", "
        title += additional_title
    fig.suptitle(title)
    ax.set_xlabel('Time [years]')
    ax.set_ylabel('Energy loss [percent]')
    ax.plot(times, total_energy_loss_percentages)
    # ax.set_aspect('equal')
    fig.tight_layout()
    fig.savefig('plots/total_energy_percentage.png', dpi=DPI)
    del fig


def plot_max(additional_title, max_n):
    parser = ArepoParser()

    n = 0

    times = []
    total_internal_energy_list = []
    total_mechanical_energy_list = []

    while os.path.exists('output/snap_{:0>3}'.format(n)) and (max_n is None or n <= int(max_n)):
        print "Reading snapshot", n

        snapshot = parser.parse('output/snap_{:0>3}'.format(n))

        times.append(snapshot.time)

        n_gas = snapshot.n_all[0]

        total_internal_energy = sum(snapshot["particle_mass"].data[:n_gas] * snapshot["internal_energy"].data[:n_gas])
        total_internal_energy_list.append(total_internal_energy)

        speeds_squared = np.sum(snapshot["velocity"].data[:n_gas] * snapshot["velocity"].data[:n_gas], 1)
        total_mechanical_energy = np.sum(speeds_squared * snapshot["particle_mass"].data[:n_gas] * 0.5)
        total_mechanical_energy_list.append(total_mechanical_energy)

        n += 1

    times = (np.array(times) * unit._t).to(unit.years).magnitude
    total_internal_energy_list = (np.array(total_internal_energy_list) * unit._e).to(unit.erg).magnitude
    total_mechanical_energy_list = (np.array(total_mechanical_energy_list) * unit._e).to(unit.erg).magnitude

    total_energy_list = total_internal_energy_list + total_mechanical_energy_list
    total_energy_percentages = total_energy_list / total_energy_list[0] * 100.
    total_energy_loss_percentages = 100. - total_energy_list / total_energy_list[0] * 100.

    plot_total_energy(times, total_internal_energy_list, total_mechanical_energy_list, additional_title)
    plot_total_energy_percentage(times, total_energy_percentages, additional_title)
    plot_total_energy_loss_percentage(times, total_energy_loss_percentages, additional_title)


def main():
    arguments = docopt(__doc__)

    additional_title = arguments["--title"]
    max_n = arguments["--max-n"]

    mkdir("plots")

    plot_max(additional_title, max_n)


if __name__ == "__main__":
    main()


==> external/supernova/py/plot_radial.py <==
"""Plot snapshots

Usage:
    plot_radial.py <n> <name> [--title=<title>]

Options:
    --title=<title>       Additional text in the title.

"""

import numpy as np
import matplotlib as mpl

from soapp.parser.arepo.parser import ArepoParser


mpl.use('Agg')

import matplotlib.pyplot as mp
from docopt import docopt
from util import *

unit = UnitRegistry()

# Units _l, _m, _e are the native units for length, mass and energy
# for the given Arepo config
unit.load_definitions('units.txt')

COLOR = "black"
MARKERSIZE = 1.5
DPI = 600


def plot_radial(n, name, additional_title):
    parser = ArepoParser()
    snapshot = parser.parse('output/snap_{:0>3}'.format(n))

    with open("plot_radial.yaml") as f:
        plot_config = yaml.safe_load(f)

    config = plot_config[name]
    description = config["description"]
    input_data = config["input_data"]
    input_unit = unit[config["input_unit"]]
    plot_unit = unit[config["plot_unit"]]
    plot_unit_text = config["plot_unit_text"]
    base = config["output_prefix"]

    time = snapshot.time * unit._t
    center = np.array([[snapshot.box_size / 2, snapshot.box_size / 2, snapshot.box_size / 2], ] * len(snapshot["position"].data))

    distances_vectors = center - snapshot["position"].data
    distances = np.sqrt((distances_vectors * distances_vectors).sum(axis=1))
    data = snapshot[input_data].data

    sorting_indices = np.argsort(distances)
    sorted_data = (np.array([data[i] for i in sorting_indices]) * input_unit)
    sorted_distances = (np.sort(distances) * unit._l).to(unit.parsec).magnitude

    if "convert_energy_to_temperature" in config:
        sorted_data = temperature_of_ideal_gas(sorted_data, unit)

    sorted_data = sorted_data.to(plot_unit).magnitude

    fig = mp.figure()
    ax = fig.add_subplot(1, 1, 1)

    title = "{0}".format(description)
    if additional_title:
        title += ", "
        title += additional_title
    title += "\nt = {0} y".format(time.to(unit.years).magnitude)

    fig.suptitle(title)
    ax.set_xlabel('distance from center [Parsec]')
    ax.set_ylabel('{} [{}]'.format(description, plot_unit_text))
    # ax.set_aspect('equal')
    ax.plot(sorted_distances, sorted_data, '.', color=COLOR, markersize=MARKERSIZE)

    fig.tight_layout()

    fig.savefig('plots/{}_{:0>3}.png'.format(base, n), dpi=DPI)
    del fig


def main():
    arguments = docopt(__doc__)

    n = arguments["<n>"]
    name = arguments["<name>"]
    additional_title = arguments["--title"]

    mkdir("plots")

    plot_radial(n, name, additional_title)


if __name__ == "__main__":
    main()


==> external/supernova/py/plot_sne.py <==
import math
import functools
import numpy
import matplotlib as mpl
import scipy
import util


mpl.use('Agg')

import matplotlib.pyplot as mp
import csv
from pint import UnitRegistry
import statsmodels as sm
import numpy as np

unit = UnitRegistry()

# Units _l, _m, _e are the native units for length, mass and energy
# for the given Arepo config
unit.load_definitions('units.txt')

DPI = 600


def main():
    time_array = []
    n_array = []
    mass_array = []
    radius_array = []
    volume_array = []
    energy_array = []
    density_array = []

    with open('output/supernovas.txt', 'r') as csvfile:
        reader = csv.reader(csvfile, delimiter=',')
        for row in reader:
            if row[0][0] == '#':  # ignore comments
                continue

            rows_as_floats = [float(i) for i in row]

            time, sne_x, sne_y, sne_z, n, mass, volume, radius, energy = rows_as_floats

            time_array.append(time)
            n_array.append(n)
            mass_array.append(mass)
            radius_array.append(radius)
            volume_array.append(volume)
            energy_array.append(energy)
            density_array.append(mass / volume)

    plot_time_array = (numpy.array(time_array) * unit('native_time')).to(unit('megayears')).magnitude
    plot_mass_array = (numpy.array(mass_array) * unit('native_mass')).to(unit('solar_mass')).magnitude
    plot_radius_array = (numpy.array(radius_array) * unit('native_length')).to(unit('parsec')).magnitude
    plot_volume_array = (numpy.array(volume_array) * unit('native_length^3')).to(unit('parsec^3')).magnitude
    plot_energy_array = (numpy.array(energy_array) * unit('native_energy')).to(unit('erg')).magnitude
    plot_density_array = (numpy.array(density_array) * unit('native_mass / native_length^3')).to(unit('u / cm^3')).magnitude

    plot_time_array = np.sort(plot_time_array)

    thermal_energy_density_array = (numpy.array(energy_array) / numpy.array(mass_array)) * unit('native_energy/native_mass')
    plot_temperature_array = [util.temperature_of_ideal_gas(thermal_energy_density, unit).to(unit("K")).magnitude for thermal_energy_density in thermal_energy_density_array]

    ind = numpy.argsort(plot_density_array)
    plot_temperature_sorted_by_density = [plot_temperature_array[i] for i in ind]

    time_differences = numpy.diff(plot_time_array)
    time_mean = numpy.mean(time_differences)
    print("Mean time: {} kiloyears".format(time_mean))
    print("Std time: {} kiloyears".format(numpy.std(time_differences)))

    lambda_ = 1 / 0.1022
#    lambda_ = 1 / time_mean
    cdf_function = np.vectorize(functools.partial(exponential_cdf, lambda_=lambda_))
    plot_ecdf(time_differences, "Time difference [$Myrs$]", "CDF", "sne_timedifference_ecdf",
              cdf_function=cdf_function,
              cdf_label="CDF, $\\beta = {:.4g}$ kys".format(1 / (lambda_ / 1000)), ecdf_label="ECDF")

    print("KS-Test:", scipy.stats.kstest(time_differences, cdf_function))
    print(time_differences)
    print("Anderson-darling test:", scipy.stats.anderson(time_differences / lambda_, "expon"))

    plot(plot_time_array, plot_mass_array, "Time [$Mys$]", "Mass [$m_{sol}$]", "sne_mass")
    plot(plot_time_array, plot_volume_array, "Time [$Mys$]", "Volume [$pc^3$]", "sne_volume")
    plot(plot_time_array, plot_radius_array, "Time [$Mys$]", "Radius [$pc$]", "sne_radius")
    plot(plot_time_array, plot_energy_array, "Time [$Mys$]", "Energy [$erg$]", "sne_energy")
    plot(plot_time_array, plot_temperature_array, "Time [$Mys$]", "Temperature [$K$]", "sne_temperature", log=True)
    plot(plot_time_array, plot_density_array, "Time [$Mys$]", "Density [$u/cm^3$]", "sne_density")
    plot(numpy.sort(plot_density_array), plot_temperature_sorted_by_density, "Density [$u/cm^3$]", "Temperature [$K$]", "sne_temperature_by_density", log=True)


def exponential_cdf(x, lambda_):
    """
    The CDF of the exponential function at x.
    """

    return 1 - math.exp(-lambda_ * x)


def plot_ecdf(sample, x_label, y_label, filename_prefix, cdf_function=None, cdf_label=None, ecdf_label=None):
    """
    Plot the empirical cumulative distribution function (ECDF) for the given sample.

    Adapted from http://stackoverflow.com/questions/3209362/how-to-plot-empirical-cdf-in-matplotlib-in-python

    :param sample: The sample used for the ECDF
    :return:
    """
    fig = mp.figure()
    ax = fig.add_subplot(1, 1, 1)

    ecdf = sm.distributions.ECDF(sample)

    x = np.sort(sample)
    y = ecdf(x)

    ax.set_xlabel(x_label)
    ax.set_ylabel(y_label)

    ax.step(x, y, label=ecdf_label)

    if cdf_function is not None:
        x_cdf = np.linspace(min(sample), max(sample), 100)
        cdf = cdf_function(x_cdf)
        ax.plot(x_cdf, cdf, label=cdf_label)

    if cdf_label is not None or ecdf_label is not None:
        ax.legend(loc="lower right")

    fig.tight_layout()

    fig.savefig('plots/{}.png'.format(filename_prefix), dpi=DPI)

    mp.close(fig)
    del fig


def plot(x_data, y_data, x_label, y_label, filename_prefix, log=False):
    fig = mp.figure()
    ax = fig.add_subplot(1, 1, 1)

    ax.plot(x_data, y_data, '.')

    if log == True:
        ax.set_yscale('log')
        ax.set_xscale('log')
    else:
        ax.set_ylim(ymin=0.0)

    ax.set_xlabel(x_label)
    ax.set_ylabel(y_label)

    fig.tight_layout()

    fig.savefig('plots/{}.png'.format(filename_prefix), dpi=DPI)

    mp.close(fig)
    del fig


if __name__ == "__main__":
    util.mkdir("plots")
    main()


==> external/supernova/py/sim.py <==
#! /usr/bin/env python
"""
Shock waves with Arepo

Usage:
   sim.py random <n> [--systype=<systype>] [--radius=<r>|--no-energy|--only-compile] [--seed=<random_seed> --dont-compile --density=<density> --ambient-temperature=<temperature>]

Options:
    <n>                                  Number of cells.
    --no-energy                          No energy.
    --systype=<systype>                  Systype [default: Ubuntu].
    --radius=<r>                         Radius of supernova, if 0, only one cell is used.
    --seed=<random_seed>                 The random seed of the run. Defaults to the system time.
    --dont-compile                       Don't compile arepo.
    --only-compile                       Don't make ICs
    --density=<density>                  Density in atomic units per cubic centimeters [default: 1.0]
    --ambient-temperature=<temperature>  Ambient temperature in Kelvin [default: 2523]
"""

from __future__ import division
from math import pi
import time
import random

from pyaml import yaml
import docopt
from pint import UnitRegistry
from jelly.ics import write_icfile
from jelly.model import FunctionalGas, make_mesh
from jelly.util import Box, MonteCarloGrid3D
from jelly.vector import *
from jelly.wrapper import *

from util import internal_energy_mass_density_of_ideal_gas


unit = UnitRegistry()

# Units _l, _m, _e are the native units for length, mass and energy
# for the given Arepo config
unit.load_definitions('units.txt')


def gen_mesh(num_of_cells, density, energy_explosion_cell, energy_outer_cell, r, box_size):
    """Generate the initial conditions."""
    # Setup

    if r != 0.0:
        assert r > 0.0
        assert box_size > r

    assert box_size > 0.0

    midpoint = Vector(box_size / 2., box_size / 2., box_size / 2.)

    def in_sphere(point):
        return abs(midpoint - point) <= r

    def rho(x):
        return density

    def v(x):
        return 0.0, 0.0, 0.0

    def e(p):
        x, y, z = (p[0], p[1], p[2])

        if not in_sphere(Vector(x, y, z)):
            return energy_outer_cell
        else:
            return energy_explosion_cell

    # Describe the gas distribution
    gas = FunctionalGas(
        velocity=v,
        density=rho,
        internal_energy=e)

    # Setup a grid to approximate the continuous gas

    cells = MonteCarloGrid3D(
        Box(Vector(0.0, 0.0, 0.0), Vector(box_size, box_size, box_size)),
        num_of_cells - 1)

    cells_list = list(cells)
    cells_list.append(midpoint)

    cells_in_sphere = [cell for cell in cells_list if in_sphere(cell)]
    n_in_sphere = len(cells_in_sphere)

    # Combine everything into a mesh
    return make_mesh(gas, set(cells_list)), n_in_sphere


def mass_in_sphere(radius, density):
    volume = 4. / 3. * pi * radius ** 3
    return volume * density


def write_ics(mesh, params, config):
    with open(params["InitCondFile"], "w") as f:
        write_icfile(f, mesh, boxsize=float(params["BoxSize"]))


def main():
    args = docopt.docopt(__doc__)

    random_seed = args["--seed"] or str(long(time.time()))
    random.seed(random_seed)

    density = unit(args["--density"])
    native_density = density.to(unit._m / unit._l ** 3)

    mass_supernova = 40 * unit.m_sol
    volume_supernova = mass_supernova / density
    radius_supernova = (volume_supernova / (4 / 3. * pi)) ** (1 / 3.)

    energy_supernova = 1e51 * unit.erg  # Turbulent Structure paper, sec. 2.3
    energy_per_supernova_mass = energy_supernova / mass_supernova

    print "The random seed is:"
    print random_seed
    print

    print "Background density:"
    print density
    print native_density
    print

    print "Radius of sphere with 40 solar masses:"
    print radius_supernova.to(unit.parsec)
    print radius_supernova.to(unit._l)
    print

    print "Energy per supernova:"
    print energy_supernova.to(unit.erg)
    print energy_per_supernova_mass.to(unit._u)
    print

    params = ParameterSetup.from_file('params.txt')

    box_size = float(params["BoxSize"]) * unit._l

    print "Box size"
    print box_size
    print box_size.to(unit.parsec)
    print

    ambient_energy_mass_density = internal_energy_mass_density_of_ideal_gas(unit(args["--ambient-temperature"]), unit)

    if args['--radius'] is None:
        radius = radius_supernova
        energy_mass_density = energy_per_supernova_mass
    elif float(args['--radius']) != 0.0:
        radius = float(args['--radius']) * unit.parsec
        mass = mass_in_sphere(radius, density)
        energy_mass_density = energy_supernova / mass
    else:
        radius = 0.0 * unit.meter
        mass_per_cell = density * box_size ** 3 / int(args['<n>'])
        energy_mass_density = energy_supernova / mass_per_cell
        print
        print "Only one cell will receive the energy"
        print "Mass of the cell:"
        print mass_per_cell
        print mass_per_cell.to(unit._m)
        print
        print "Energy of the cell per mass:"
        print energy_mass_density
        print energy_mass_density.to(unit._u)

    print "Radius:"
    print radius.to(unit.parsec)
    print radius.to(unit._l)
    print

    print "Energy per mass of supernova gas:"
    print energy_mass_density.to(unit.erg / unit.kg)
    print energy_mass_density.to(unit._u)
    print

    print "Energy per mass of ambient gas:"
    print ambient_energy_mass_density.to(unit.erg / unit.kg)
    print ambient_energy_mass_density.to(unit._u)

    if args['--no-energy']:
        energy_mass_density = ambient_energy_mass_density

    n_in_sphere = 0
    mesh = None

    if not args['--only-compile']:
        mesh, n_in_sphere = gen_mesh(int(args['<n>']), density.to(unit._m / unit._l ** 3).magnitude,
                                     energy_mass_density.to(unit._u).magnitude,
                                     ambient_energy_mass_density.to(unit._u).magnitude,
                                     radius.to(unit._l).magnitude,
                                     box_size=box_size.to(unit._l).magnitude
                                     )

        if not args['--no-energy'] and n_in_sphere == 0:
            raise Exception("Not enough cells in supernova")

    infos = dict()
    infos['n'] = args['<n>']
    infos['n_supernova'] = n_in_sphere
    infos['radius'] = str(radius.to(unit.parsec))
    infos['energy_mass_density'] = str(energy_mass_density.to(unit.erg / unit.kg))
    infos['ambient_energy_mass_density'] = str(ambient_energy_mass_density.to(unit.erg / unit.kg))
    infos['random_seed'] = random_seed
    infos['density'] = str(density.to(unit.u / unit.cm ** 3))
    infos['total_background_mass'] = str((density * box_size ** 3).to(unit.solar_mass))

    with open("ics.yaml", "w") as f:
        yaml.safe_dump(infos, f)

    config = CompilerOptions.from_file('Config.sh')
    simulation = ArepoRun(ArepoInstallation(), config, systype=args['--systype'], proc_count=1)

    if not args['--dont-compile']:
        print 'compile arepo'
        simulation.compile()
    else:
        print "don't compile arepo"

    print "Render IC"

    if mesh is not None:
        write_ics(mesh, params, config)

if __name__ == '__main__':
    main()


==> external/supernova/py/util.py <==
import collections
import os
from matplotlib.colors import LinearSegmentedColormap

from pint import UnitRegistry
from pyaml import yaml

# adapted from https://github.com/BIDS/colormap/blob/master/option_b.py
cm_data = [[1.46159096e-03, 4.66127766e-04, 1.38655200e-02],
           [2.26726368e-03, 1.26992553e-03, 1.85703520e-02],
           [3.29899092e-03, 2.24934863e-03, 2.42390508e-02],
           [4.54690615e-03, 3.39180156e-03, 3.09092475e-02],
           [6.00552565e-03, 4.69194561e-03, 3.85578980e-02],
           [7.67578856e-03, 6.13611626e-03, 4.68360336e-02],
           [9.56051094e-03, 7.71344131e-03, 5.51430756e-02],
           [1.16634769e-02, 9.41675403e-03, 6.34598080e-02],
           [1.39950388e-02, 1.12247138e-02, 7.18616890e-02],
           [1.65605595e-02, 1.31362262e-02, 8.02817951e-02],
           [1.93732295e-02, 1.51325789e-02, 8.87668094e-02],
           [2.24468865e-02, 1.71991484e-02, 9.73274383e-02],
           [2.57927373e-02, 1.93306298e-02, 1.05929835e-01],
           [2.94324251e-02, 2.15030771e-02, 1.14621328e-01],
           [3.33852235e-02, 2.37024271e-02, 1.23397286e-01],
           [3.76684211e-02, 2.59207864e-02, 1.32232108e-01],
           [4.22525554e-02, 2.81385015e-02, 1.41140519e-01],
           [4.69146287e-02, 3.03236129e-02, 1.50163867e-01],
           [5.16437624e-02, 3.24736172e-02, 1.59254277e-01],
           [5.64491009e-02, 3.45691867e-02, 1.68413539e-01],
           [6.13397200e-02, 3.65900213e-02, 1.77642172e-01],
           [6.63312620e-02, 3.85036268e-02, 1.86961588e-01],
           [7.14289181e-02, 4.02939095e-02, 1.96353558e-01],
           [7.66367560e-02, 4.19053329e-02, 2.05798788e-01],
           [8.19620773e-02, 4.33278666e-02, 2.15289113e-01],
           [8.74113897e-02, 4.45561662e-02, 2.24813479e-01],
           [9.29901526e-02, 4.55829503e-02, 2.34357604e-01],
           [9.87024972e-02, 4.64018731e-02, 2.43903700e-01],
           [1.04550936e-01, 4.70080541e-02, 2.53430300e-01],
           [1.10536084e-01, 4.73986708e-02, 2.62912235e-01],
           [1.16656423e-01, 4.75735920e-02, 2.72320803e-01],
           [1.22908126e-01, 4.75360183e-02, 2.81624170e-01],
           [1.29284984e-01, 4.72930838e-02, 2.90788012e-01],
           [1.35778450e-01, 4.68563678e-02, 2.99776404e-01],
           [1.42377819e-01, 4.62422566e-02, 3.08552910e-01],
           [1.49072957e-01, 4.54676444e-02, 3.17085139e-01],
           [1.55849711e-01, 4.45588056e-02, 3.25338414e-01],
           [1.62688939e-01, 4.35542881e-02, 3.33276678e-01],
           [1.69575148e-01, 4.24893149e-02, 3.40874188e-01],
           [1.76493202e-01, 4.14017089e-02, 3.48110606e-01],
           [1.83428775e-01, 4.03288858e-02, 3.54971391e-01],
           [1.90367453e-01, 3.93088888e-02, 3.61446945e-01],
           [1.97297425e-01, 3.84001825e-02, 3.67534629e-01],
           [2.04209298e-01, 3.76322609e-02, 3.73237557e-01],
           [2.11095463e-01, 3.70296488e-02, 3.78563264e-01],
           [2.17948648e-01, 3.66146049e-02, 3.83522415e-01],
           [2.24762908e-01, 3.64049901e-02, 3.88128944e-01],
           [2.31538148e-01, 3.64052511e-02, 3.92400150e-01],
           [2.38272961e-01, 3.66209949e-02, 3.96353388e-01],
           [2.44966911e-01, 3.70545017e-02, 4.00006615e-01],
           [2.51620354e-01, 3.77052832e-02, 4.03377897e-01],
           [2.58234265e-01, 3.85706153e-02, 4.06485031e-01],
           [2.64809649e-01, 3.96468666e-02, 4.09345373e-01],
           [2.71346664e-01, 4.09215821e-02, 4.11976086e-01],
           [2.77849829e-01, 4.23528741e-02, 4.14392106e-01],
           [2.84321318e-01, 4.39325787e-02, 4.16607861e-01],
           [2.90763373e-01, 4.56437598e-02, 4.18636756e-01],
           [2.97178251e-01, 4.74700293e-02, 4.20491164e-01],
           [3.03568182e-01, 4.93958927e-02, 4.22182449e-01],
           [3.09935342e-01, 5.14069729e-02, 4.23720999e-01],
           [3.16281835e-01, 5.34901321e-02, 4.25116277e-01],
           [3.22609671e-01, 5.56335178e-02, 4.26376869e-01],
           [3.28920763e-01, 5.78265505e-02, 4.27510546e-01],
           [3.35216916e-01, 6.00598734e-02, 4.28524320e-01],
           [3.41499828e-01, 6.23252772e-02, 4.29424503e-01],
           [3.47771086e-01, 6.46156100e-02, 4.30216765e-01],
           [3.54032169e-01, 6.69246832e-02, 4.30906186e-01],
           [3.60284449e-01, 6.92471753e-02, 4.31497309e-01],
           [3.66529195e-01, 7.15785403e-02, 4.31994185e-01],
           [3.72767575e-01, 7.39149211e-02, 4.32400419e-01],
           [3.79000659e-01, 7.62530701e-02, 4.32719214e-01],
           [3.85228383e-01, 7.85914864e-02, 4.32954973e-01],
           [3.91452659e-01, 8.09267058e-02, 4.33108763e-01],
           [3.97674379e-01, 8.32568129e-02, 4.33182647e-01],
           [4.03894278e-01, 8.55803445e-02, 4.33178526e-01],
           [4.10113015e-01, 8.78961593e-02, 4.33098056e-01],
           [4.16331169e-01, 9.02033992e-02, 4.32942678e-01],
           [4.22549249e-01, 9.25014543e-02, 4.32713635e-01],
           [4.28767696e-01, 9.47899342e-02, 4.32411996e-01],
           [4.34986885e-01, 9.70686417e-02, 4.32038673e-01],
           [4.41207124e-01, 9.93375510e-02, 4.31594438e-01],
           [4.47428382e-01, 1.01597079e-01, 4.31080497e-01],
           [4.53650614e-01, 1.03847716e-01, 4.30497898e-01],
           [4.59874623e-01, 1.06089165e-01, 4.29845789e-01],
           [4.66100494e-01, 1.08321923e-01, 4.29124507e-01],
           [4.72328255e-01, 1.10546584e-01, 4.28334320e-01],
           [4.78557889e-01, 1.12763831e-01, 4.27475431e-01],
           [4.84789325e-01, 1.14974430e-01, 4.26547991e-01],
           [4.91022448e-01, 1.17179219e-01, 4.25552106e-01],
           [4.97257069e-01, 1.19379132e-01, 4.24487908e-01],
           [5.03492698e-01, 1.21575414e-01, 4.23356110e-01],
           [5.09729541e-01, 1.23768654e-01, 4.22155676e-01],
           [5.15967304e-01, 1.25959947e-01, 4.20886594e-01],
           [5.22205646e-01, 1.28150439e-01, 4.19548848e-01],
           [5.28444192e-01, 1.30341324e-01, 4.18142411e-01],
           [5.34682523e-01, 1.32533845e-01, 4.16667258e-01],
           [5.40920186e-01, 1.34729286e-01, 4.15123366e-01],
           [5.47156706e-01, 1.36928959e-01, 4.13510662e-01],
           [5.53391649e-01, 1.39134147e-01, 4.11828882e-01],
           [5.59624442e-01, 1.41346265e-01, 4.10078028e-01],
           [5.65854477e-01, 1.43566769e-01, 4.08258132e-01],
           [5.72081108e-01, 1.45797150e-01, 4.06369246e-01],
           [5.78303656e-01, 1.48038934e-01, 4.04411444e-01],
           [5.84521407e-01, 1.50293679e-01, 4.02384829e-01],
           [5.90733615e-01, 1.52562977e-01, 4.00289528e-01],
           [5.96939751e-01, 1.54848232e-01, 3.98124897e-01],
           [6.03138930e-01, 1.57151161e-01, 3.95891308e-01],
           [6.09330184e-01, 1.59473549e-01, 3.93589349e-01],
           [6.15512627e-01, 1.61817111e-01, 3.91219295e-01],
           [6.21685340e-01, 1.64183582e-01, 3.88781456e-01],
           [6.27847374e-01, 1.66574724e-01, 3.86276180e-01],
           [6.33997746e-01, 1.68992314e-01, 3.83703854e-01],
           [6.40135447e-01, 1.71438150e-01, 3.81064906e-01],
           [6.46259648e-01, 1.73913876e-01, 3.78358969e-01],
           [6.52369348e-01, 1.76421271e-01, 3.75586209e-01],
           [6.58463166e-01, 1.78962399e-01, 3.72748214e-01],
           [6.64539964e-01, 1.81539111e-01, 3.69845599e-01],
           [6.70598572e-01, 1.84153268e-01, 3.66879025e-01],
           [6.76637795e-01, 1.86806728e-01, 3.63849195e-01],
           [6.82656407e-01, 1.89501352e-01, 3.60756856e-01],
           [6.88653158e-01, 1.92238994e-01, 3.57602797e-01],
           [6.94626769e-01, 1.95021500e-01, 3.54387853e-01],
           [7.00575937e-01, 1.97850703e-01, 3.51112900e-01],
           [7.06499709e-01, 2.00728196e-01, 3.47776863e-01],
           [7.12396345e-01, 2.03656029e-01, 3.44382594e-01],
           [7.18264447e-01, 2.06635993e-01, 3.40931208e-01],
           [7.24102613e-01, 2.09669834e-01, 3.37423766e-01],
           [7.29909422e-01, 2.12759270e-01, 3.33861367e-01],
           [7.35683432e-01, 2.15905976e-01, 3.30245147e-01],
           [7.41423185e-01, 2.19111589e-01, 3.26576275e-01],
           [7.47127207e-01, 2.22377697e-01, 3.22855952e-01],
           [7.52794009e-01, 2.25705837e-01, 3.19085410e-01],
           [7.58422090e-01, 2.29097492e-01, 3.15265910e-01],
           [7.64009940e-01, 2.32554083e-01, 3.11398734e-01],
           [7.69556038e-01, 2.36076967e-01, 3.07485188e-01],
           [7.75058888e-01, 2.39667435e-01, 3.03526312e-01],
           [7.80517023e-01, 2.43326720e-01, 2.99522665e-01],
           [7.85928794e-01, 2.47055968e-01, 2.95476756e-01],
           [7.91292674e-01, 2.50856232e-01, 2.91389943e-01],
           [7.96607144e-01, 2.54728485e-01, 2.87263585e-01],
           [8.01870689e-01, 2.58673610e-01, 2.83099033e-01],
           [8.07081807e-01, 2.62692401e-01, 2.78897629e-01],
           [8.12239008e-01, 2.66785558e-01, 2.74660698e-01],
           [8.17340818e-01, 2.70953688e-01, 2.70389545e-01],
           [8.22385784e-01, 2.75197300e-01, 2.66085445e-01],
           [8.27372474e-01, 2.79516805e-01, 2.61749643e-01],
           [8.32299481e-01, 2.83912516e-01, 2.57383341e-01],
           [8.37165425e-01, 2.88384647e-01, 2.52987700e-01],
           [8.41968959e-01, 2.92933312e-01, 2.48563825e-01],
           [8.46708768e-01, 2.97558528e-01, 2.44112767e-01],
           [8.51383572e-01, 3.02260213e-01, 2.39635512e-01],
           [8.55992130e-01, 3.07038188e-01, 2.35132978e-01],
           [8.60533241e-01, 3.11892183e-01, 2.30606009e-01],
           [8.65005747e-01, 3.16821833e-01, 2.26055368e-01],
           [8.69408534e-01, 3.21826685e-01, 2.21481734e-01],
           [8.73740530e-01, 3.26906201e-01, 2.16885699e-01],
           [8.78000715e-01, 3.32059760e-01, 2.12267762e-01],
           [8.82188112e-01, 3.37286663e-01, 2.07628326e-01],
           [8.86301795e-01, 3.42586137e-01, 2.02967696e-01],
           [8.90340885e-01, 3.47957340e-01, 1.98286080e-01],
           [8.94304553e-01, 3.53399363e-01, 1.93583583e-01],
           [8.98192017e-01, 3.58911240e-01, 1.88860212e-01],
           [9.02002544e-01, 3.64491949e-01, 1.84115876e-01],
           [9.05735448e-01, 3.70140419e-01, 1.79350388e-01],
           [9.09390090e-01, 3.75855533e-01, 1.74563472e-01],
           [9.12965874e-01, 3.81636138e-01, 1.69754764e-01],
           [9.16462251e-01, 3.87481044e-01, 1.64923826e-01],
           [9.19878710e-01, 3.93389034e-01, 1.60070152e-01],
           [9.23214783e-01, 3.99358867e-01, 1.55193185e-01],
           [9.26470039e-01, 4.05389282e-01, 1.50292329e-01],
           [9.29644083e-01, 4.11479007e-01, 1.45366973e-01],
           [9.32736555e-01, 4.17626756e-01, 1.40416519e-01],
           [9.35747126e-01, 4.23831237e-01, 1.35440416e-01],
           [9.38675494e-01, 4.30091162e-01, 1.30438175e-01],
           [9.41521384e-01, 4.36405243e-01, 1.25409440e-01],
           [9.44284543e-01, 4.42772199e-01, 1.20354038e-01],
           [9.46964741e-01, 4.49190757e-01, 1.15272059e-01],
           [9.49561766e-01, 4.55659658e-01, 1.10163947e-01],
           [9.52075421e-01, 4.62177656e-01, 1.05030614e-01],
           [9.54505523e-01, 4.68743522e-01, 9.98735931e-02],
           [9.56851903e-01, 4.75356048e-01, 9.46952268e-02],
           [9.59114397e-01, 4.82014044e-01, 8.94989073e-02],
           [9.61292850e-01, 4.88716345e-01, 8.42893891e-02],
           [9.63387110e-01, 4.95461806e-01, 7.90731907e-02],
           [9.65397031e-01, 5.02249309e-01, 7.38591143e-02],
           [9.67322465e-01, 5.09077761e-01, 6.86589199e-02],
           [9.69163264e-01, 5.15946092e-01, 6.34881971e-02],
           [9.70919277e-01, 5.22853259e-01, 5.83674890e-02],
           [9.72590351e-01, 5.29798246e-01, 5.33237243e-02],
           [9.74176327e-01, 5.36780059e-01, 4.83920090e-02],
           [9.75677038e-01, 5.43797733e-01, 4.36177922e-02],
           [9.77092313e-01, 5.50850323e-01, 3.90500131e-02],
           [9.78421971e-01, 5.57936911e-01, 3.49306227e-02],
           [9.79665824e-01, 5.65056600e-01, 3.14091591e-02],
           [9.80823673e-01, 5.72208516e-01, 2.85075931e-02],
           [9.81895311e-01, 5.79391803e-01, 2.62497353e-02],
           [9.82880522e-01, 5.86605627e-01, 2.46613416e-02],
           [9.83779081e-01, 5.93849168e-01, 2.37702263e-02],
           [9.84590755e-01, 6.01121626e-01, 2.36063833e-02],
           [9.85315301e-01, 6.08422211e-01, 2.42021174e-02],
           [9.85952471e-01, 6.15750147e-01, 2.55921853e-02],
           [9.86502013e-01, 6.23104667e-01, 2.78139496e-02],
           [9.86963670e-01, 6.30485011e-01, 3.09075459e-02],
           [9.87337182e-01, 6.37890424e-01, 3.49160639e-02],
           [9.87622296e-01, 6.45320152e-01, 3.98857472e-02],
           [9.87818759e-01, 6.52773439e-01, 4.55808037e-02],
           [9.87926330e-01, 6.60249526e-01, 5.17503867e-02],
           [9.87944783e-01, 6.67747641e-01, 5.83286889e-02],
           [9.87873910e-01, 6.75267000e-01, 6.52570167e-02],
           [9.87713535e-01, 6.82806802e-01, 7.24892330e-02],
           [9.87463516e-01, 6.90366218e-01, 7.99897176e-02],
           [9.87123759e-01, 6.97944391e-01, 8.77314215e-02],
           [9.86694229e-01, 7.05540424e-01, 9.56941797e-02],
           [9.86174970e-01, 7.13153375e-01, 1.03863324e-01],
           [9.85565739e-01, 7.20782460e-01, 1.12228756e-01],
           [9.84865203e-01, 7.28427497e-01, 1.20784651e-01],
           [9.84075129e-01, 7.36086521e-01, 1.29526579e-01],
           [9.83195992e-01, 7.43758326e-01, 1.38453063e-01],
           [9.82228463e-01, 7.51441596e-01, 1.47564573e-01],
           [9.81173457e-01, 7.59134892e-01, 1.56863224e-01],
           [9.80032178e-01, 7.66836624e-01, 1.66352544e-01],
           [9.78806183e-01, 7.74545028e-01, 1.76037298e-01],
           [9.77497453e-01, 7.82258138e-01, 1.85923357e-01],
           [9.76108474e-01, 7.89973753e-01, 1.96017589e-01],
           [9.74637842e-01, 7.97691563e-01, 2.06331925e-01],
           [9.73087939e-01, 8.05409333e-01, 2.16876839e-01],
           [9.71467822e-01, 8.13121725e-01, 2.27658046e-01],
           [9.69783146e-01, 8.20825143e-01, 2.38685942e-01],
           [9.68040817e-01, 8.28515491e-01, 2.49971582e-01],
           [9.66242589e-01, 8.36190976e-01, 2.61533898e-01],
           [9.64393924e-01, 8.43848069e-01, 2.73391112e-01],
           [9.62516656e-01, 8.51476340e-01, 2.85545675e-01],
           [9.60625545e-01, 8.59068716e-01, 2.98010219e-01],
           [9.58720088e-01, 8.66624355e-01, 3.10820466e-01],
           [9.56834075e-01, 8.74128569e-01, 3.23973947e-01],
           [9.54997177e-01, 8.81568926e-01, 3.37475479e-01],
           [9.53215092e-01, 8.88942277e-01, 3.51368713e-01],
           [9.51546225e-01, 8.96225909e-01, 3.65627005e-01],
           [9.50018481e-01, 9.03409063e-01, 3.80271225e-01],
           [9.48683391e-01, 9.10472964e-01, 3.95289169e-01],
           [9.47594362e-01, 9.17399053e-01, 4.10665194e-01],
           [9.46809163e-01, 9.24168246e-01, 4.26373236e-01],
           [9.46391536e-01, 9.30760752e-01, 4.42367495e-01],
           [9.46402951e-01, 9.37158971e-01, 4.58591507e-01],
           [9.46902568e-01, 9.43347775e-01, 4.74969778e-01],
           [9.47936825e-01, 9.49317522e-01, 4.91426053e-01],
           [9.49544830e-01, 9.55062900e-01, 5.07859649e-01],
           [9.51740304e-01, 9.60586693e-01, 5.24203026e-01],
           [9.54529281e-01, 9.65895868e-01, 5.40360752e-01],
           [9.57896053e-01, 9.71003330e-01, 5.56275090e-01],
           [9.61812020e-01, 9.75924241e-01, 5.71925382e-01],
           [9.66248822e-01, 9.80678193e-01, 5.87205773e-01],
           [9.71161622e-01, 9.85282161e-01, 6.02154330e-01],
           [9.76510983e-01, 9.89753437e-01, 6.16760413e-01],
           [9.82257307e-01, 9.94108844e-01, 6.31017009e-01],
           [9.88362068e-01, 9.98364143e-01, 6.44924005e-01]]

option_b_cm = LinearSegmentedColormap.from_list(__file__, cm_data)


def mkdir(path):
    """Creates a directory at path, but doesn't fail if already one exists"""
    try:
        os.mkdir(path)
    except OSError as e:
        if not os.path.isdir(path):
            raise (IOError(path + " exists and is not a directory"))


def temperature_of_ideal_gas(u, unit):
    """
    Converts an internal energy mass density to the corresponding temperature of a mono atomic ideal gas.

    >>> unit = UnitRegistry()
    >>> temperature_of_ideal_gas(3.146622525e+14 * unit.erg / unit.kg, unit).to(unit.K)
    <Quantity(2523.0, 'kelvin')>

    """
    c_V = 3 / 2.  # mono-atomic
    R = 8.3145 * unit.J / (unit.K * unit.mol)
    molar_HI = 1.0 * unit.g / unit.mol
    return molar_HI / (R * c_V) * u


def internal_energy_mass_density_of_ideal_gas(T, unit):
    """
    Converts a temperature to the corresponding internal energy mass density.

    >>> unit = UnitRegistry()
    >>> internal_energy_mass_density_of_ideal_gas(2523 * unit.K, unit).to(unit.erg / unit.kg)
    <Quantity(3.146622525e+14, 'erg / kilogram')>
    """
    c_V = 3 / 2.  # mono-atomic
    R = 8.3145 * unit.J / (unit.K * unit.mol)
    molar_HI = 1.0 * unit.g / unit.mol
    return c_V / molar_HI * R * T


def supernova_rate_from_kennicut_smidt(density, box_size, unit):
    """
    The approximated supernova rate from the Kennicut-Smidt relation

    >>> unit = UnitRegistry()
    >>> unit.load_definitions('units.txt')

    >>> supernova_rate_from_kennicut_smidt( unit.u/unit.cm**3, 256 * unit.pc, unit).to(1 / unit.megayear)
    <Quantity(2.14530163588, '1 / megayear')>

    >>> supernova_rate_from_kennicut_smidt( 10 * unit.u/unit.cm**3, 256 * unit.pc, unit).to(1 / unit.megayear)
    <Quantity(53.8875407066, '1 / megayear')>

    >>> supernova_rate_from_kennicut_smidt( unit.u/unit.cm**3, 400 * unit.pc, unit).to(1 / unit.megayear)
    <Quantity(9.78309908998, '1 / megayear')>

    >>> supernova_rate_from_kennicut_smidt( 10 * unit.u/unit.cm**3, 400 * unit.pc, unit).to(1 / unit.megayear)
    <Quantity(245.740338622, '1 / megayear')>

    :param density: Average density
    :param box_size: Box size
    :param unit: A pint UnitRegistry instance
    :return: supernova rate
    """

    sigma_gas = density * box_size
    sigma_SFR = 2.5 * 1e-10 * (sigma_gas * unit('parsec**2 / solar_mass')) ** 1.4 * unit('solar_mass / (year * parsec**2)')
    SNR = sigma_SFR * box_size ** 2 / unit('100 solar_mass')

    return SNR.to("1 / megayear")


def apply_units_on_dict(in_dict, unit):
    """
    Recursively converts unit strings in the given dict to Pint units.

    TODO: also convert nested iterables.

    :param in_dict: dictionary to convert
    :param unit: a pint UnitRegistry instance
    :return: converted dictionary
    """
    out_dict = {}
    for key, value in in_dict.iteritems():
        if isinstance(value, dict):
            out_dict[key] = apply_units_on_dict(value, unit)
        elif isinstance(value, basestring):
            out_dict[key] = unit(value)
        elif isinstance(value, collections.Iterable):
            new_list = []
            for item in value:
                if isinstance(item, basestring):
                    new_list.append(unit(item))
                else:
                    new_list.append(item)
            out_dict[key] = new_list
        else:
            out_dict[key] = value
    return out_dict


def read_quantitites_file(unit):
    with open("quantities.yaml") as f:
        quantities = yaml.safe_load(f)

    return apply_units_on_dict(quantities, unit)


==> external/supernova/templates/Config.sh <==
PERIODIC
USE_ENTROPY_FOR_COLD_FLOWS
ENTROPY_MACH_THRESHOLD=1.1
IMPOSE_PINNING
VORONOI
RUNGE_KUTTA
GRADIENTS_LEAST_SQUARE_FIT
REGULARIZE_MESH_CM_DRIFT
REGULARIZE_MESH_CM_DRIFT_USE_SOUNDSPEED
REGULARIZE_MESH_FACE_ANGLE
TREE_BASED_TIMESTEPS     # non-local timestep criterion (take 'signal speed' into account)
VORONOI_IMAGES_FOREACHSNAPSHOT
VORONOI_NEW_IMAGE
VORONOI_PROJ_TEMP                       #project T instead of u
VORONOI_NOGRADS                         # add an additional set of images where density gradients are not taken into account
{% if refinement_enabled|lower=="true" %}
REFINEMENT_SPLIT_CELLS
REFINEMENT_MERGE_CELLS
{% else %}
{% endif %}
MESHRELAX_DENSITY_IN_INPUT
{% if self_gravity|lower=="true" %}
SELFGRAVITY                   # switch on for self-gravity     
{% else %}
{% endif %}
                                  # but this routine only works well for homogeneously sampled boxes. It can also be used with threads, in this case both OPENMP NUM_THREADS should be set
CHUNKING                 # will calculated the gravity force in interleaved blocks. This can reduce imbalances in case multiple iterations due to insufficient buffer size need to be done
DOUBLEPRECISION=1
DOUBLEPRECISION_FFTW
VORONOI_DYNAMIC_UPDATE          # keeps track of mesh connectivity, which speeds up mesh construction
NO_FANCY_MPI_CONSTRUCTS
NO_MPI_IN_PLACE
NO_ISEND_IRECV_IN_DOMAIN
FIX_PATHSCALE_MPI_STATUS_IGNORE_BUG
ENLARGE_DYNAMIC_RANGE_IN_TIME   # This extends the dynamic range of the integer timeline from 32 to 64 bit
HOST_MEMORY_REPORTING         # reports after start-up the available system memory by analyzing /proc/meminfo
SINKS                                 #master switch
{% if chemistry|lower=="true" %}
SGCHEM
CHEMISTRYNETWORK=5
CHEM_IMAGE
TREE_RAD
TREE_RAD_H2
TREE_RAD_CO
NSIDE=2
{% endif %}
{% if feedback|lower=="true" %}
SNE_FEEDBACK
{% endif %}


==> external/supernova/templates/clean.sh <==
#!/bin/sh

rm .arepo output *.log *.png -rfv


==> external/supernova/templates/movies.sh <==
#!/bin/sh

FRAMERATE=10
CRF=20

for i in temp_proj density_proj temp_slice density_slice  {% if chemistry|lower == "true" %}xH2_proj xCO_proj tdust_proj xH2_slice xCO_slice tdust_slice{% endif %} scatter_density_temperature; do
    ffmpeg -y -r ${FRAMERATE} -f image2 -i plots/${i}_%03d.png -crf ${CRF} -c:v libx264 -r ${FRAMERATE} -pix_fmt yuv420p plots/${i}_{{radius}}.mp4
done

for i in temp_proj density_proj; do
    ffmpeg -y -r ${FRAMERATE} -f image2 -i plots/${i}_%03d_sinks.png -crf ${CRF} -c:v libx264 -r ${FRAMERATE} -pix_fmt yuv420p plots/${i}_{{radius}}_sinks.mp4
done


==> external/supernova/templates/plots.sh <==
#!/bin/sh

PLOT_PY="python ../py/plot.py"
PLOT_RADIAL_PY="python ../py/plot_radial.py"
PLOT_SNE_PY="python ../py/plot_sne.py"
PLOT_ENERGY_PY="python ../py/plot_energy.py"
PLOT_MAX_PY="python ../py/plot_max.py"

{% if chemistry|lower == "true" %}
TITLE="injection radius = {{ radius }} pc"
{% else %}
TITLE="injection radius = {{ radius }} pc, no chemistry"
{% endif %}

rm plots -rf

${PLOT_PY} scatter 0 1000 density temperature --resolution 500 --limit &
${PLOT_PY} image 0 1000 density --resolution 500 --limit &
${PLOT_PY} image 0 1000 temperature --resolution 500 --limit &
${PLOT_PY} image 0 1000 density --resolution 500 --limit --projection &
${PLOT_PY} image 0 1000 temperature --resolution 500 --limit --projection &
${PLOT_PY} image 0 1000 density --resolution 500 --limit --projection --sinks &
${PLOT_PY} image 0 1000 temperature --resolution 500 --limit --projection --sinks &
${PLOT_PY} hist 0 1000 density --resolution 500 --limit &
${PLOT_PY} hist 0 1000 temperature --resolution 500 --limit &
wait
{% if chemistry|lower == "true" %}
${PLOT_PY} image 0 1000 h2 --resolution 500 --limit &
${PLOT_PY} image 0 1000 co --resolution 500 --limit &
${PLOT_PY} image 0 1000 tdust --resolution 500 --limit &
${PLOT_PY} image 0 1000 h2 --resolution 500  --limit --projection &
${PLOT_PY} image 0 1000 co --resolution 500 --limit --projection &
${PLOT_PY} image 0 1000 tdust --resolution 500 --limit --projection &
${PLOT_PY} quantities h2 --resolution 500 &
${PLOT_PY} quantities hp --resolution 500 &
${PLOT_PY} quantities co --resolution 500 &
${PLOT_PY} quantities tdust --resolution 500 &
wait
{% endif %}

${PLOT_PY} quantities velocity_dispersion --resolution 500 &
${PLOT_PY} quantities mass_weighted_velocity_dispersion --resolution 500 &
${PLOT_PY} quantities mass_weighted_velocity_dispersion_hatom --resolution 500 &
${PLOT_PY} quantities mass_weighted_velocity_dispersion_h2 --resolution 500 &
${PLOT_PY} quantities mass_weighted_velocity_dispersion_hplus --resolution 500 &
${PLOT_PY} quantities mass_weighted_velocity_dispersion_co --resolution 500 &
${PLOT_PY} quantities mass_weighted_velocity_dispersion_species --resolution 500 &
${PLOT_PY} quantities volume_weighted_velocity_dispersion --resolution 500 &
${PLOT_PY} quantities mass_fraction_below_1u --resolution 500 &
${PLOT_PY} quantities mass_fraction_below_10u --resolution 500 &
${PLOT_PY} quantities mass_fraction_below_100u --resolution 500 &
${PLOT_PY} quantities mass_fraction_above_100u --resolution 500 &
${PLOT_PY} quantities mass_fractions --resolution 500 &
wait
${PLOT_PY} quantities mass_in_h2 --resolution 500 &
${PLOT_PY} quantities mass_in_hp --resolution 500 &
${PLOT_PY} quantities mass_in_hatom --resolution 500 &
${PLOT_PY} quantities mass_in_co --resolution 500 &
${PLOT_PY} quantities mass_fraction_in_h2 --resolution 500 &
${PLOT_PY} quantities mass_fraction_in_hp --resolution 500 &
${PLOT_PY} quantities mass_fraction_in_hatom --resolution 500 &
${PLOT_PY} quantities mass_fraction_in_co --resolution 500 &
${PLOT_PY} quantities mass_fractions_abundances --resolution 500 &
${PLOT_PY} quantities density --resolution 500 &
${PLOT_PY} quantities temperature --resolution 500 &
${PLOT_PY} quantities volume --resolution 500 &
wait

for i in $(seq 0 1000); do

  j=`printf "%03i" "$i"`  # padded version

  if [ -e "output/snap_$j" ]
  then

    echo ${i}
    ${PLOT_RADIAL_PY} $i density &
    ${PLOT_RADIAL_PY} $i temperature &
{% if chemistry|lower == "true" %}
    ${PLOT_RADIAL_PY} $i extra1 &
    ${PLOT_RADIAL_PY} $i extra2 &
    ${PLOT_RADIAL_PY} $i extra3 &
{% endif %}
    wait
  fi
done

${PLOT_MAX_PY} &
${PLOT_ENERGY_PY} &
${PLOT_SNE_PY} &
wait


==> external/supernova/templates/postprocess.sh <==
#!/bin/sh

python ../py/cache_quantities.py
sh plots.sh
sh movies.sh


==> external/supernova/templates/prepare.sh <==
#!/bin/sh

python ../py/sim.py random {{ n }} \
    --ambient-temperature="{{ ambient_temperature }}" \
    --density="{{ density }}" \
    --systype={{ machine }} \
    --seed=42 \
{%- if add_energy|lower=="false" %}
    --no-energy
{%else%}
    --radius={{ radius }}
{%endif%}

echo "ldd .arepo/Arepo"
ldd .arepo/Arepo

==> external/supernova/templates/print_env.sh <==
#!/bin/sh

echo "export environment"
export

echo
echo "Paths:"
which icc
which gcc
which python
which pip

echo
echo "Versions:"
gcc --version
icc --version

python --version
pip --version
pip --freeze

echo "ulimit -v (address space kbytes)"
ulimit -v

echo "ulimit -s (stack size kbytes)"
ulimit -s

free -m


==> external/supernova/templates/redo_slices.sh <==
#!/bin/sh

for i in $(seq 0 1000); do

  j=`printf "%03i" "$i"`  # padded version

  if [ -e "output/snap_$j" ]
  then
    .arepo/Arepo params.txt 4 $j 500 500 0 1 2 0.0 {{ box_size|unit_convert("native_length")|magnitude }} 0.0 {{ box_size|unit_convert("native_length")|magnitude }} {{ box_size|unit_convert("native_length")|magnitude / 2 }}
  fi
done

==> external/supernova/templates/run_clean.sh <==
#!/bin/sh

sh clean.sh && sh prepare.sh && mpirun -np 8 ./.arepo/Arepo params.txt | tee arepo.log


==> external/supernova/templates/run_mpi.sh <==
#!/bin/bash -x
{% if machine == "Milkyway" %}
#MSUB -M milkyway@andre-bubel.de
#MSUB -m abe
#MSUB -N {{ job_name }}{% if chemistry|lower == "true" %}_chemistry{% endif %}{{ job_name_suffix }}
#MSUB -j oe
#MSUB -l nodes={{ nodes }}:ppn={{ processors }}
#MSUB -l walltime={{ timelimit_in_hours }}:00:00
#MSUB -l mem={{ mem * ncpus }}MB
{% endif %}

NSLOTS={{ ncpus }}
MPIRUN={{ mpi_command }}

W={{ path }}
cd $W

DATE=`date +%Y%m%d-%H%M`

sh print_env.sh | tee env-$DATE.log

$MPIRUN -np ${NSLOTS}  ./.arepo/Arepo params.txt 2>&1 | tee arepo-$DATE.log


==> external/supernova/templates/run_mpi_plots.sh <==
#!/bin/bash -x
{% if machine == "Milkyway" %}
#MSUB -M milkyway@andre-bubel.de
#MSUB -m abe
#MSUB -N plots_{{ job_name }}{% if chemistry|lower == "true" %}_chemistry{% endif %}{{ job_name_suffix }}
#MSUB -j oe
#MSUB -l nodes=1:ppn=3
#MSUB -l walltime=03:00:00
{% endif %}

source {{ env }}/bin/activate

W={{ path }}
cd $W

DATE=`date +%Y%m%d-%H%M`

sh postprocess.sh 2>&1 | tee -a plots-$DATE.log


==> external/supernova/templates/run_mpi_restart.sh <==
 #!/bin/bash -x
{% if machine == "Milkyway" %}
#MSUB -M milkyway@andre-bubel.de
#MSUB -m abe
#MSUB -N {{ job_name }}{% if chemistry|lower == "true" %}_chemistry{% endif %}{{ job_name_suffix }}
#MSUB -j oe
#MSUB -l nodes={{ nodes }}:ppn={{ processors }}
#MSUB -l walltime={{ timelimit_in_hours }}:00:00
#MSUB -l mem={{ mem * ncpus }}MB
{% endif %}

NSLOTS={{ ncpus }}
MPIRUN={{ mpi_command }}

W={{ path }}
cd $W

DATE=`date +%Y%m%d-%H%M`

sh print_env.sh | tee env-$DATE.log

$MPIRUN -np ${NSLOTS}  ./.arepo/Arepo params.txt 1 2>&1 | tee arepo-$DATE.log


==> external/supernova/tests.sh <==
#!/bin/sh

nosetests --with-doctest *.py
nosetests --with-doctest -w templates
